Joint Determination of Reactor Antineutrino Spectra from $^{235}$U and $^{239}$Pu Fission by Daya Bay and PROSPECT

A joint determination of the reactor antineutrino spectra resulting from the fission of $^{235}$U and $^{239}$Pu has been carried out by the Daya Bay and PROSPECT collaborations. This Letter reports the level of consistency of $^{235}$U spectrum measurements from the two experiments and presents new results from a joint analysis of both data sets. The measurements are found to be consistent. The combined analysis reduces the degeneracy between the dominant $^{235}$U and $^{239}$Pu isotopes and improves the uncertainty of the $^{235}$U spectral shape to about 3\%. The ${}^{235}$U and $^{239}$Pu antineutrino energy spectra are unfolded from the jointly deconvolved reactor spectra using the Wiener-SVD unfolding method, providing a data-based reference for other reactor antineutrino experiments and other applications. This is the first measurement of the $^{235}$U and $^{239}$Pu spectra based on the combination of experiments at low- and highly enriched uranium reactors.

==> anc/DayaBay_PROSPECT_JointUnfold_Isotope_Covariance_Full.txt <==
#Full covariance matrix (considering uncertainty from unfolding method) for the jointly unfolded U235 and Pu239 spectra from Daya Bay and PROSPECT if being used as a prediction (e.g. you can't apply the smearing matrix for comparison)
#All values are x10^(-86) cm^2/fission/MeV
#The first 25 bins represent U235 spectrum, while the last 25 bins represent Pu239 spectrum
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500

4.974077e-03	-1.828454e-03	-9.585581e-04	1.256584e-04	2.794074e-04	-3.288033e-04	-2.880511e-04	4.269843e-04	-2.314188e-04	-5.269687e-04	-6.243704e-04	-1.119941e-04	-4.633153e-04	-7.907639e-04	4.995192e-04	-5.033382e-05	-6.527918e-04	-1.194234e-04	-5.110738e-05	-1.465852e-04	-1.523480e-04	-1.425921e-04	-5.043294e-04	4.805081e-04	-5.157395e-05	4.076821e-03	-3.802951e-03	-2.556791e-03	-1.620252e-03	-2.176625e-03	-2.485127e-04	-7.205405e-04	-1.744101e-03	-3.396743e-04	-2.452269e-03	-2.421569e-03	-1.877632e-03	-1.553149e-03	-2.061270e-03	-1.136256e-03	-2.482345e-03	-1.538513e-03	-2.918912e-04	-8.229092e-04	-9.434924e-04	-2.191107e-04	-2.430800e-04	-4.607200e-04	4.299481e-04	-3.339826e-04	
-1.828454e-03	2.153981e-03	1.202149e-03	2.801433e-04	2.768495e-04	8.078716e-04	7.450367e-04	2.241931e-04	7.455038e-04	9.930916e-04	9.132083e-04	4.283732e-04	6.749825e-04	9.231142e-04	3.504612e-05	3.517571e-04	7.298188e-04	3.492192e-04	2.288487e-04	2.190276e-04	1.728511e-04	1.739772e-04	4.293612e-04	-2.850242e-04	3.902677e-05	-2.870550e-03	2.339547e-03	1.738579e-03	1.344492e-03	1.807962e-03	5.473822e-04	8.681598e-04	1.516484e-03	5.568209e-04	1.989716e-03	2.010278e-03	1.652926e-03	1.390233e-03	1.620386e-03	9.155830e-04	1.755833e-03	1.182459e-03	4.103258e-04	7.242249e-04	7.678903e-04	2.622884e-04	2.376426e-04	3.812161e-04	-1.614344e-04	2.249210e-04	
-9.585581e-04	1.202149e-03	1.403389e-03	9.027908e-04	5.523446e-04	6.711621e-04	7.971202e-04	7.413821e-04	9.198799e-04	9.354811e-04	9.285764e-04	7.018740e-04	7.713075e-04	8.283584e-04	4.070639e-04	5.498796e-04	6.109947e-04	3.118413e-04	2.807775e-04	3.257559e-04	2.364485e-04	1.289412e-04	2.273550e-04	-8.171877e-05	3.264608e-05	-1.066033e-03	1.200202e-03	7.112791e-04	6.083069e-04	1.094834e-03	7.168618e-04	9.525295e-04	1.278638e-03	8.706119e-04	1.585256e-03	1.575617e-03	1.327536e-03	1.100467e-03	1.117596e-03	6.794097e-04	1.015472e-03	7.735924e-04	4.415034e-04	5.433456e-04	4.796044e-04	1.867990e-04	2.059363e-04	2.948231e-04	1.976391e-05	1.012087e-04	
1.256584e-04	2.801433e-04	9.027908e-04	1.605715e-03	1.275255e-03	8.996689e-04	9.140357e-04	1.131839e-03	1.246669e-03	1.133092e-03	1.000531e-03	9.485923e-04	9.155987e-04	7.975944e-04	6.946669e-04	6.919654e-04	5.680927e-04	3.725960e-04	4.043076e-04	4.239080e-04	2.398622e-04	8.063615e-05	1.004254e-04	9.924161e-05	2.034975e-05	3.622076e-04	4.323935e-04	2.414488e-04	1.534429e-04	4.322920e-04	6.899391e-04	9.308512e-04	1.117986e-03	1.219332e-03	1.298576e-03	1.161212e-03	9.437996e-04	8.070706e-04	7.611525e-04	6.476203e-04	5.604452e-04	4.710210e-04	3.941116e-04	3.280427e-04	2.780760e-04	2.480207e-04	1.985483e-04	1.499087e-04	1.382310e-04	2.039187e-05	
2.794074e-04	2.768495e-04	5.523446e-04	1.275255e-03	1.921735e-03	1.652465e-03	1.205947e-03	1.121970e-03	1.336738e-03	1.389634e-03	1.192849e-03	1.058340e-03	1.023488e-03	9.663681e-04	8.054753e-04	6.661586e-04	6.461017e-04	5.700578e-04	4.755017e-04	3.650069e-04	2.267978e-04	1.673339e-04	1.305690e-04	9.544008e-05	2.550267e-05	4.600120e-04	4.201132e-04	4.354033e-04	3.384160e-04	3.168329e-04	4.595416e-04	7.346767e-04	1.044101e-03	1.291728e-03	1.316448e-03	1.136087e-03	9.069273e-04	8.033479e-04	7.792924e-04	7.376215e-04	6.021417e-04	4.615136e-04	3.539926e-04	2.783538e-04	2.782417e-04	2.729471e-04	1.312903e-04	4.763316e-05	1.473275e-04	6.772998e-05	
-3.288033e-04	8.078716e-04	6.711621e-04	8.996689e-04	1.652465e-03	2.386359e-03	1.994886e-03	1.360856e-03	1.372873e-03	1.515017e-03	1.494041e-03	1.264727e-03	1.176946e-03	1.145793e-03	8.081825e-04	7.730842e-04	8.683615e-04	7.036741e-04	5.151852e-04	3.837399e-04	2.990501e-04	2.826039e-04	2.418215e-04	-1.361262e-05	3.846433e-05	-3.595518e-04	1.023008e-03	9.932034e-04	8.968166e-04	8.977758e-04	4.820006e-04	7.878682e-04	1.353191e-03	1.423299e-03	1.820360e-03	1.636840e-03	1.338646e-03	1.204894e-03	1.239920e-03	1.004822e-03	1.072155e-03	7.403002e-04	4.038505e-04	4.245980e-04	4.341956e-04	2.844615e-04	1.519124e-04	1.212033e-04	1.172593e-04	1.558669e-04	
-2.880511e-04	7.450367e-04	7.971202e-04	9.140357e-04	1.205947e-03	1.994886e-03	2.515669e-03	2.038526e-03	1.545563e-03	1.379179e-03	1.486472e-03	1.444563e-03	1.283114e-03	1.093315e-03	8.094565e-04	9.112695e-04	9.844463e-04	6.705878e-04	4.865785e-04	4.827602e-04	3.612466e-04	2.505176e-04	2.533449e-04	3.799517e-05	2.418480e-05	-3.825462e-04	9.617118e-04	1.014706e-03	1.056509e-03	1.185848e-03	8.000317e-04	9.275367e-04	1.355644e-03	1.426064e-03	1.823928e-03	1.693074e-03	1.443483e-03	1.306121e-03	1.289705e-03	1.004432e-03	1.004942e-03	7.005686e-04	4.343868e-04	4.566950e-04	4.174086e-04	2.643943e-04	1.798270e-04	1.664261e-04	1.625671e-04	1.278017e-04	
4.269843e-04	2.241931e-04	7.413821e-04	1.131839e-03	1.121970e-03	1.360856e-03	2.038526e-03	2.570565e-03	2.082777e-03	1.494507e-03	1.321479e-03	1.352938e-03	1.257781e-03	1.076269e-03	9.895016e-04	9.376595e-04	8.565197e-04	6.234694e-04	5.123205e-04	5.258931e-04	3.663602e-04	1.922102e-04	1.183516e-04	1.700671e-04	2.061367e-05	5.667238e-04	2.095953e-04	4.475525e-04	7.004917e-04	8.487529e-04	9.714772e-04	9.327284e-04	9.738251e-04	1.258368e-03	1.273547e-03	1.248099e-03	1.188584e-03	1.116242e-03	9.518836e-04	8.262742e-04	5.210191e-04	4.444759e-04	5.034662e-04	4.019301e-04	2.747575e-04	2.497048e-04	1.945676e-04	1.367831e-04	2.681358e-04	3.670161e-05	
-2.314188e-04	7.455038e-04	9.198799e-04	1.246669e-03	1.336738e-03	1.372873e-03	1.545563e-03	2.082777e-03	2.811318e-03	2.434847e-03	1.648258e-03	1.210638e-03	1.316034e-03	1.466522e-03	1.100328e-03	9.199177e-04	8.777822e-04	7.201001e-04	6.587925e-04	5.671718e-04	3.941644e-04	2.688653e-04	2.384305e-04	5.597321e-05	4.923536e-05	-3.025156e-04	1.008861e-03	1.086686e-03	1.142792e-03	1.374151e-03	1.125749e-03	1.203877e-03	1.381122e-03	1.254505e-03	1.694591e-03	1.743515e-03	1.650227e-03	1.533972e-03	1.476125e-03	1.203858e-03	1.192821e-03	9.046130e-04	6.518825e-04	6.147464e-04	5.172277e-04	3.521265e-04	2.718750e-04	2.345905e-04	1.780410e-04	1.027297e-04	
-5.269687e-04	9.930916e-04	9.354811e-04	1.133092e-03	1.389634e-03	1.515017e-03	1.379179e-03	1.494507e-03	2.434847e-03	2.853329e-03	2.157381e-03	1.311859e-03	1.272854e-03	1.471741e-03	1.090696e-03	9.294493e-04	8.935547e-04	7.268724e-04	6.734533e-04	5.459351e-04	3.699009e-04	2.975038e-04	3.066848e-04	-5.346533e-06	5.527903e-05	-8.063105e-04	1.303045e-03	1.310427e-03	1.301160e-03	1.567725e-03	1.166608e-03	1.340031e-03	1.649323e-03	1.371922e-03	1.914414e-03	1.931057e-03	1.784284e-03	1.648351e-03	1.676458e-03	1.351242e-03	1.457570e-03	1.050132e-03	6.251067e-04	6.257361e-04	5.737628e-04	3.538578e-04	2.560556e-04	2.409762e-04	1.247263e-04	1.428145e-04	
-6.243704e-04	9.132083e-04	9.285764e-04	1.000531e-03	1.192849e-03	1.494041e-03	1.486472e-03	1.321479e-03	1.648258e-03	2.157381e-03	2.451070e-03	1.900308e-03	1.378405e-03	1.184409e-03	8.157587e-04	9.482821e-04	9.958089e-04	6.589629e-04	5.754107e-04	5.549920e-04	3.824873e-04	2.432544e-04	2.906203e-04	1.765185e-05	3.754085e-05	-7.725914e-04	1.333918e-03	1.299062e-03	1.290577e-03	1.592586e-03	1.226051e-03	1.441027e-03	1.813175e-03	1.573728e-03	2.041606e-03	1.904408e-03	1.657713e-03	1.524610e-03	1.623757e-03	1.323652e-03	1.432687e-03	1.023701e-03	5.840905e-04	5.793227e-04	5.375486e-04	3.185060e-04	2.230769e-04	2.252178e-04	1.067093e-04	1.349582e-04	
-1.119941e-04	4.283732e-04	7.018740e-04	9.485923e-04	1.058340e-03	1.264727e-03	1.444563e-03	1.352938e-03	1.210638e-03	1.311859e-03	1.900308e-03	2.244420e-03	1.675162e-03	9.462653e-04	6.094091e-04	8.043360e-04	9.041029e-04	5.705217e-04	4.540795e-04	4.936544e-04	3.521622e-04	1.974942e-04	1.762986e-04	8.873089e-05	9.641555e-06	1.590557e-05	7.551312e-04	8.774745e-04	9.891348e-04	1.208641e-03	1.186621e-03	1.340331e-03	1.593251e-03	1.628883e-03	1.707008e-03	1.432622e-03	1.130879e-03	1.033380e-03	1.109205e-03	1.003980e-03	9.407182e-04	7.170729e-04	5.030930e-04	4.359035e-04	3.836154e-04	2.720103e-04	1.653899e-04	1.350231e-04	1.594020e-04	7.726080e-05	
-4.633153e-04	6.749825e-04	7.713075e-04	9.155987e-04	1.023488e-03	1.176946e-03	1.283114e-03	1.257781e-03	1.316034e-03	1.272854e-03	1.378405e-03	1.675162e-03	1.910509e-03	1.458741e-03	6.649155e-04	6.606442e-04	7.985471e-04	5.732058e-04	4.699791e-04	4.166205e-04	3.125568e-04	2.531715e-04	2.274696e-04	-2.575095e-05	2.275489e-05	-4.388036e-04	1.085572e-03	1.076602e-03	1.054443e-03	1.274079e-03	1.042379e-03	1.264504e-03	1.634790e-03	1.553973e-03	1.898129e-03	1.658757e-03	1.266631e-03	1.027188e-03	1.071041e-03	9.069489e-04	1.085956e-03	8.307051e-04	5.233049e-04	5.428914e-04	5.028964e-04	2.758414e-04	1.652213e-04	1.779005e-04	1.335864e-04	1.206713e-04	
-7.907639e-04	9.231142e-04	8.283584e-04	7.975944e-04	9.663681e-04	1.145793e-03	1.093315e-03	1.076269e-03	1.466522e-03	1.471741e-03	1.184409e-03	9.462653e-04	1.458741e-03	1.878671e-03	1.124669e-03	6.667355e-04	6.408352e-04	5.205519e-04	5.003714e-04	4.159289e-04	3.040910e-04	2.751668e-04	2.702101e-04	-6.857927e-05	4.152183e-05	-8.891549e-04	1.249076e-03	1.102168e-03	9.971378e-04	1.257751e-03	8.606304e-04	1.100200e-03	1.481146e-03	1.229731e-03	1.829843e-03	1.748128e-03	1.405472e-03	1.095223e-03	1.065509e-03	7.952049e-04	1.155320e-03	9.182456e-04	5.726309e-04	6.093228e-04	5.226129e-04	2.170444e-04	1.518157e-04	2.154213e-04	8.475020e-05	1.272514e-04	
4.995192e-04	3.504612e-05	4.070639e-04	6.946669e-04	8.054753e-04	8.081825e-04	8.094565e-04	9.895016e-04	1.100328e-03	1.090696e-03	8.157587e-04	6.094091e-04	6.649155e-04	1.124669e-03	1.544413e-03	9.872993e-04	3.269836e-04	2.485349e-04	3.447510e-04	3.915335e-04	2.728672e-04	1.150912e-04	3.140624e-05	1.567938e-04	2.697175e-05	6.415195e-04	-2.834452e-04	-6.453597e-05	2.021518e-04	3.386666e-04	7.059464e-04	7.221752e-04	6.547432e-04	9.186895e-04	7.385976e-04	7.367965e-04	6.700876e-04	5.314077e-04	2.912548e-04	2.688516e-04	5.233852e-05	2.083940e-04	3.887125e-04	2.147858e-04	5.123808e-05	4.940704e-05	4.442072e-05	3.719955e-05	2.070700e-04	-1.121403e-05	
-5.033382e-05	3.517571e-04	5.498796e-04	6.919654e-04	6.661586e-04	7.730842e-04	9.112695e-04	9.376595e-04	9.199177e-04	9.294493e-04	9.482821e-04	8.043360e-04	6.606442e-04	6.667355e-04	9.872993e-04	1.321960e-03	9.056687e-04	2.532869e-04	2.135835e-04	3.831804e-04	2.777040e-04	8.262141e-05	1.007334e-04	1.087813e-04	4.283264e-05	-1.245682e-04	4.412636e-04	4.578578e-04	5.814609e-04	8.573243e-04	8.825904e-04	9.564907e-04	1.047959e-03	1.047766e-03	1.221454e-03	1.166960e-03	9.904579e-04	8.370512e-04	7.412612e-04	5.018672e-04	4.029226e-04	3.348324e-04	3.291854e-04	3.132974e-04	2.294657e-04	1.446136e-04	1.315942e-04	1.305162e-04	1.133905e-04	5.388281e-05	
-6.527918e-04	7.298188e-04	6.109947e-04	5.680927e-04	6.461017e-04	8.683615e-04	9.844463e-04	8.565197e-04	8.777822e-04	8.935547e-04	9.958089e-04	9.041029e-04	7.985471e-04	6.408352e-04	3.269836e-04	9.056687e-04	1.356758e-03	7.263123e-04	2.130370e-04	2.014873e-04	2.197466e-04	1.934600e-04	2.158495e-04	-2.432525e-05	4.854245e-05	-8.973992e-04	1.155519e-03	1.025456e-03	9.725992e-04	1.241794e-03	8.280321e-04	9.882893e-04	1.310716e-03	1.050068e-03	1.549785e-03	1.432833e-03	1.158614e-03	1.017864e-03	1.121187e-03	7.907113e-04	8.641932e-04	4.631811e-04	1.865896e-04	3.961488e-04	4.684363e-04	2.721759e-04	1.828446e-04	1.868661e-04	1.067070e-05	1.186275e-04	
-1.194234e-04	3.492192e-04	3.118413e-04	3.725960e-04	5.700578e-04	7.036741e-04	6.705878e-04	6.234694e-04	7.201001e-04	7.268724e-04	6.589629e-04	5.705217e-04	5.732058e-04	5.205519e-04	2.485349e-04	2.532869e-04	7.263123e-04	1.007204e-03	4.983069e-04	6.362300e-06	5.738722e-05	1.914560e-04	1.498973e-04	3.811105e-06	1.738954e-05	-2.490378e-04	4.998785e-04	5.923296e-04	6.274345e-04	6.621369e-04	4.837885e-04	5.926870e-04	8.087081e-04	7.965822e-04	9.230725e-04	8.099937e-04	6.654327e-04	6.254495e-04	7.093137e-04	6.262898e-04	5.081530e-04	1.416375e-04	-8.326058e-05	7.859714e-05	2.621350e-04	2.446517e-04	1.248387e-04	7.526543e-05	4.420642e-05	6.071827e-05	
-5.110738e-05	2.288487e-04	2.807775e-04	4.043076e-04	4.755017e-04	5.151852e-04	4.865785e-04	5.123205e-04	6.587925e-04	6.734533e-04	5.754107e-04	4.540795e-04	4.699791e-04	5.003714e-04	3.447510e-04	2.135835e-04	2.130370e-04	4.983069e-04	7.256989e-04	3.772000e-04	2.039476e-05	1.710875e-05	1.042881e-04	5.565241e-05	-4.286668e-06	-9.594085e-05	3.806521e-04	4.433966e-04	4.112397e-04	4.442045e-04	4.012469e-04	5.145130e-04	6.391005e-04	6.272576e-04	7.246020e-04	6.647546e-04	5.769303e-04	5.365035e-04	5.676541e-04	5.152785e-04	4.573519e-04	2.223253e-04	-2.175625e-05	-6.009509e-05	3.938529e-05	1.414570e-04	1.353041e-04	9.725868e-05	4.777203e-05	7.677974e-06	
-1.465852e-04	2.190276e-04	3.257559e-04	4.239080e-04	3.650069e-04	3.837399e-04	4.827602e-04	5.258931e-04	5.671718e-04	5.459351e-04	5.549920e-04	4.936544e-04	4.166205e-04	4.159289e-04	3.915335e-04	3.831804e-04	2.014873e-04	6.362300e-06	3.772000e-04	6.995829e-04	2.878290e-04	-1.241778e-04	3.376649e-05	5.825014e-05	1.155467e-05	-1.050299e-04	3.820163e-04	3.691227e-04	3.519013e-04	4.848996e-04	4.609489e-04	5.217919e-04	5.732490e-04	5.044923e-04	6.492644e-04	6.434210e-04	5.803199e-04	5.203765e-04	5.077761e-04	4.056960e-04	4.358290e-04	3.533871e-04	2.019977e-04	6.121444e-05	-5.334959e-05	-3.622462e-05	8.196443e-05	1.137008e-04	5.612280e-05	8.812914e-06	
-1.523480e-04	1.728511e-04	2.364485e-04	2.398622e-04	2.267978e-04	2.990501e-04	3.612466e-04	3.663602e-04	3.941644e-04	3.699009e-04	3.824873e-04	3.521622e-04	3.125568e-04	3.040910e-04	2.728672e-04	2.777040e-04	2.197466e-04	5.738722e-05	2.039476e-05	2.878290e-04	4.560045e-04	1.988326e-04	-5.351938e-05	-4.328510e-05	3.182492e-05	3.965023e-06	2.640617e-04	2.777270e-04	3.349577e-04	4.433770e-04	3.978552e-04	3.991885e-04	4.185801e-04	3.800407e-04	4.881088e-04	4.860429e-04	4.171294e-04	3.563997e-04	3.315266e-04	2.588234e-04	2.973105e-04	2.805010e-04	2.216072e-04	1.483840e-04	4.506666e-06	-1.161006e-04	-3.742350e-05	6.458005e-05	1.255558e-04	5.310749e-05	
-1.425921e-04	1.739772e-04	1.289412e-04	8.063615e-05	1.673339e-04	2.826039e-04	2.505176e-04	1.922102e-04	2.688653e-04	2.975038e-04	2.432544e-04	1.974942e-04	2.531715e-04	2.751668e-04	1.150912e-04	8.262141e-05	1.934600e-04	1.914560e-04	1.710875e-05	-1.241778e-04	1.988326e-04	5.083358e-04	1.245028e-04	-1.808964e-04	-1.281248e-05	-3.527212e-05	2.448489e-04	2.798091e-04	2.883155e-04	3.038442e-04	2.259216e-04	2.637604e-04	3.418249e-04	3.325808e-04	4.224527e-04	3.807999e-04	2.841747e-04	2.277961e-04	2.377760e-04	2.145889e-04	2.443878e-04	1.823760e-04	1.185659e-04	1.399904e-04	1.270166e-04	-9.395318e-06	-9.387258e-05	-3.147688e-05	1.027095e-04	7.617099e-05	
-5.043294e-04	4.293612e-04	2.273550e-04	1.004254e-04	1.305690e-04	2.418215e-04	2.533449e-04	1.183516e-04	2.384305e-04	3.066848e-04	2.906203e-04	1.762986e-04	2.274696e-04	2.702101e-04	3.140624e-05	1.007334e-04	2.158495e-04	1.498973e-04	1.042881e-04	3.376649e-05	-5.351938e-05	1.245028e-04	3.878332e-04	-2.692022e-05	-5.583016e-05	-7.576061e-04	6.898040e-04	5.607131e-04	4.160650e-04	5.020100e-04	1.820967e-04	2.924796e-04	5.094327e-04	2.956625e-04	6.415511e-04	6.003266e-04	4.843860e-04	4.219123e-04	5.180803e-04	3.551088e-04	5.295005e-04	3.217803e-04	1.026417e-04	2.175414e-04	2.726571e-04	1.322145e-04	1.607470e-05	-1.840531e-05	-1.753804e-04	4.212848e-05	
4.805081e-04	-2.850242e-04	-8.171877e-05	9.924161e-05	9.544008e-05	-1.361262e-05	3.799517e-05	1.700671e-04	5.597321e-05	-5.346533e-06	1.765185e-05	8.873089e-05	-2.575095e-05	-6.857927e-05	1.567938e-04	1.087813e-04	-2.432525e-05	3.811105e-06	5.565241e-05	5.825014e-05	-4.328510e-05	-1.808964e-04	-2.692022e-05	3.980230e-04	2.435521e-05	5.142134e-04	-4.489199e-04	-2.914791e-04	-1.265319e-04	-1.432076e-04	1.329460e-04	8.805490e-05	-3.790573e-05	1.233243e-04	-1.701830e-04	-1.746466e-04	-9.211944e-05	-3.512455e-05	-1.062556e-04	-3.001548e-05	-2.442080e-04	-1.439443e-04	1.522444e-05	-5.526010e-05	-8.095876e-05	2.061664e-05	1.631600e-05	-7.180566e-05	-1.037559e-04	-9.076039e-05	
-5.157395e-05	3.902677e-05	3.264608e-05	2.034975e-05	2.550267e-05	3.846433e-05	2.418480e-05	2.061367e-05	4.923536e-05	5.527903e-05	3.754085e-05	9.641555e-06	2.275489e-05	4.152183e-05	2.697175e-05	4.283264e-05	4.854245e-05	1.738954e-05	-4.286668e-06	1.155467e-05	3.182492e-05	-1.281248e-05	-5.583016e-05	2.435521e-05	7.686952e-05	-6.039229e-05	6.292763e-05	6.188001e-05	5.514574e-05	5.441278e-05	1.208708e-05	2.764047e-05	6.596092e-05	6.013466e-05	8.580184e-05	7.721116e-05	5.789725e-05	5.178370e-05	6.010629e-05	4.503320e-05	5.428710e-05	3.507257e-05	1.968768e-05	2.221503e-05	1.154676e-05	-1.843370e-06	6.783244e-06	6.677671e-06	1.654153e-05	4.540718e-05	
4.076821e-03	-2.870550e-03	-1.066033e-03	3.622076e-04	4.600120e-04	-3.595518e-04	-3.825462e-04	5.667238e-04	-3.025156e-04	-8.063105e-04	-7.725914e-04	1.590557e-05	-4.388036e-04	-8.891549e-04	6.415195e-04	-1.245682e-04	-8.973992e-04	-2.490378e-04	-9.594085e-05	-1.050299e-04	3.965023e-06	-3.527212e-05	-7.576061e-04	5.142134e-04	-6.039229e-05	9.398935e-03	-2.901014e-03	-2.421473e-03	-1.666910e-03	-2.322101e-03	3.246156e-04	-1.809362e-04	-1.463348e-03	3.404664e-04	-2.364829e-03	-2.258547e-03	-1.473295e-03	-1.039250e-03	-1.844489e-03	-9.830299e-04	-2.914912e-03	-1.675320e-03	-1.367086e-05	-7.706134e-04	-1.125307e-03	-4.266572e-04	-3.944942e-04	-4.989104e-04	6.683676e-04	-4.523705e-04	
-3.802951e-03	2.339547e-03	1.200202e-03	4.323935e-04	4.201132e-04	1.023008e-03	9.617118e-04	2.095953e-04	1.008861e-03	1.303045e-03	1.333918e-03	7.551312e-04	1.085572e-03	1.249076e-03	-2.834452e-04	4.412636e-04	1.155519e-03	4.998785e-04	3.806521e-04	3.820163e-04	2.640617e-04	2.448489e-04	6.898040e-04	-4.489199e-04	6.292763e-05	-2.901014e-03	5.811334e-03	4.619079e-03	3.412038e-03	3.781694e-03	1.433615e-03	1.905018e-03	3.111659e-03	1.645996e-03	3.998946e-03	3.849287e-03	3.082407e-03	2.646298e-03	3.226615e-03	2.205382e-03	3.526311e-03	2.224270e-03	6.398259e-04	1.183756e-03	1.384193e-03	5.838775e-04	4.425122e-04	5.821902e-04	-3.853164e-04	4.261842e-04	
-2.556791e-03	1.738579e-03	7.112791e-04	2.414488e-04	4.354033e-04	9.932034e-04	1.014706e-03	4.475525e-04	1.086686e-03	1.310427e-03	1.299062e-03	8.774745e-04	1.076602e-03	1.102168e-03	-6.453597e-05	4.578578e-04	1.025456e-03	5.923296e-04	4.433966e-04	3.691227e-04	2.777270e-04	2.798091e-04	5.607131e-04	-2.914791e-04	6.188001e-05	-2.421473e-03	4.619079e-03	4.806340e-03	4.305724e-03	4.329098e-03	2.333320e-03	2.503288e-03	3.369886e-03	2.353941e-03	3.938332e-03	3.632530e-03	2.912979e-03	2.575126e-03	3.082595e-03	2.423845e-03	3.237454e-03	2.060253e-03	6.799551e-04	9.807713e-04	1.217957e-03	7.218366e-04	4.596048e-04	4.313463e-04	-1.941702e-04	3.874312e-04	
-1.620252e-03	1.344492e-03	6.083069e-04	1.534429e-04	3.384160e-04	8.968166e-04	1.056509e-03	7.004917e-04	1.142792e-03	1.301160e-03	1.290577e-03	9.891348e-04	1.054443e-03	9.971378e-04	2.021518e-04	5.814609e-04	9.725992e-04	6.274345e-04	4.112397e-04	3.519013e-04	3.349577e-04	2.883155e-04	4.160650e-04	-1.265319e-04	5.514574e-05	-1.666910e-03	3.412038e-03	4.305724e-03	4.942451e-03	5.284133e-03	3.834780e-03	3.631459e-03	3.925433e-03	2.992742e-03	3.825826e-03	3.582662e-03	3.136532e-03	2.856949e-03	3.056743e-03	2.439835e-03	2.787510e-03	1.909342e-03	9.707647e-04	1.098235e-03	1.107222e-03	6.358086e-04	4.629219e-04	4.802107e-04	3.745318e-05	2.584986e-04	
-2.176625e-03	1.807962e-03	1.094834e-03	4.322920e-04	3.168329e-04	8.977758e-04	1.185848e-03	8.487529e-04	1.374151e-03	1.567725e-03	1.592586e-03	1.208641e-03	1.274079e-03	1.257751e-03	3.386666e-04	8.573243e-04	1.241794e-03	6.621369e-04	4.442045e-04	4.848996e-04	4.433770e-04	3.038442e-04	5.020100e-04	-1.432076e-04	5.441278e-05	-2.322101e-03	3.781694e-03	4.329098e-03	5.284133e-03	6.633720e-03	5.449047e-03	5.253865e-03	5.276189e-03	3.709790e-03	4.692763e-03	4.490785e-03	4.007118e-03	3.605274e-03	3.695237e-03	2.730893e-03	3.235693e-03	2.353551e-03	1.397933e-03	1.559920e-03	1.362534e-03	6.142425e-04	5.498191e-04	7.213225e-04	9.349688e-05	2.224439e-04	
-2.485127e-04	5.473822e-04	7.168618e-04	6.899391e-04	4.595416e-04	4.820006e-04	8.000317e-04	9.714772e-04	1.125749e-03	1.166608e-03	1.226051e-03	1.186621e-03	1.042379e-03	8.606304e-04	7.059464e-04	8.825904e-04	8.280321e-04	4.837885e-04	4.012469e-04	4.609489e-04	3.978552e-04	2.259216e-04	1.820967e-04	1.329460e-04	1.208708e-05	3.246156e-04	1.433615e-03	2.333320e-03	3.834780e-03	5.449047e-03	6.352968e-03	6.261581e-03	5.541017e-03	4.557379e-03	3.996243e-03	3.580766e-03	3.227937e-03	2.877669e-03	2.605909e-03	2.136114e-03	1.845493e-03	1.584658e-03	1.370284e-03	1.157403e-03	8.652289e-04	5.172712e-04	4.145060e-04	4.839490e-04	4.107693e-04	2.387692e-06	
-7.205405e-04	8.681598e-04	9.525295e-04	9.308512e-04	7.346767e-04	7.878682e-04	9.275367e-04	9.327284e-04	1.203877e-03	1.340031e-03	1.441027e-03	1.340331e-03	1.264504e-03	1.100200e-03	7.221752e-04	9.564907e-04	9.882893e-04	5.926870e-04	5.145130e-04	5.217919e-04	3.991885e-04	2.637604e-04	2.924796e-04	8.805490e-05	2.764047e-05	-1.809362e-04	1.905018e-03	2.503288e-03	3.631459e-03	5.253865e-03	6.261581e-03	7.031048e-03	7.027552e-03	6.012219e-03	5.433254e-03	4.542458e-03	3.715285e-03	3.127686e-03	2.902849e-03	2.421145e-03	2.392041e-03	1.895927e-03	1.366493e-03	1.255716e-03	1.145937e-03	8.068946e-04	5.318147e-04	4.583683e-04	3.156271e-04	1.330427e-04	
-1.744101e-03	1.516484e-03	1.278638e-03	1.117986e-03	1.044101e-03	1.353191e-03	1.355644e-03	9.738251e-04	1.381122e-03	1.649323e-03	1.813175e-03	1.593251e-03	1.634790e-03	1.481146e-03	6.547432e-04	1.047959e-03	1.310716e-03	8.087081e-04	6.391005e-04	5.732490e-04	4.185801e-04	3.418249e-04	5.094327e-04	-3.790573e-05	6.596092e-05	-1.463348e-03	3.111659e-03	3.369886e-03	3.925433e-03	5.276189e-03	5.541017e-03	7.027552e-03	8.346369e-03	7.533856e-03	7.433210e-03	6.032046e-03	4.544057e-03	3.610981e-03	3.562508e-03	2.955129e-03	3.349375e-03	2.406836e-03	1.339364e-03	1.444077e-03	1.582497e-03	1.142525e-03	6.895911e-04	4.890509e-04	1.086308e-04	3.669109e-04	
-3.396743e-04	5.568209e-04	8.706119e-04	1.219332e-03	1.291728e-03	1.423299e-03	1.426064e-03	1.258368e-03	1.254505e-03	1.371922e-03	1.573728e-03	1.628883e-03	1.553973e-03	1.229731e-03	9.186895e-04	1.047766e-03	1.050068e-03	7.965822e-04	6.272576e-04	5.044923e-04	3.800407e-04	3.325808e-04	2.956625e-04	1.233243e-04	6.013466e-05	3.404664e-04	1.645996e-03	2.353941e-03	2.992742e-03	3.709790e-03	4.557379e-03	6.012219e-03	7.533856e-03	8.159726e-03	7.506385e-03	5.879744e-03	4.215487e-03	3.166514e-03	2.821617e-03	2.559097e-03	2.310784e-03	1.706487e-03	1.130743e-03	1.034065e-03	1.204931e-03	1.123395e-03	6.023984e-04	2.548816e-04	2.743483e-04	2.772794e-04	
-2.452269e-03	1.989716e-03	1.585256e-03	1.298576e-03	1.316448e-03	1.820360e-03	1.823928e-03	1.273547e-03	1.694591e-03	1.914414e-03	2.041606e-03	1.707008e-03	1.898129e-03	1.829843e-03	7.385976e-04	1.221454e-03	1.549785e-03	9.230725e-04	7.246020e-04	6.492644e-04	4.881088e-04	4.224527e-04	6.415511e-04	-1.701830e-04	8.580184e-05	-2.364829e-03	3.998946e-03	3.938332e-03	3.825826e-03	4.692763e-03	3.996243e-03	5.433254e-03	7.433210e-03	7.506385e-03	9.036864e-03	7.950155e-03	6.049941e-03	4.649867e-03	4.300402e-03	3.128435e-03	3.636071e-03	2.569733e-03	1.353834e-03	1.584243e-03	1.723746e-03	1.133944e-03	7.465366e-04	6.564503e-04	7.640497e-05	3.791208e-04	
-2.421569e-03	2.010278e-03	1.575617e-03	1.161212e-03	1.136087e-03	1.636840e-03	1.693074e-03	1.248099e-03	1.743515e-03	1.931057e-03	1.904408e-03	1.432622e-03	1.658757e-03	1.748128e-03	7.367965e-04	1.166960e-03	1.432833e-03	8.099937e-04	6.647546e-04	6.434210e-04	4.860429e-04	3.807999e-04	6.003266e-04	-1.746466e-04	7.721116e-05	-2.258547e-03	3.849287e-03	3.632530e-03	3.582662e-03	4.490785e-03	3.580766e-03	4.542458e-03	6.032046e-03	5.879744e-03	7.950155e-03	7.902389e-03	6.705940e-03	5.317019e-03	4.558092e-03	2.961837e-03	3.323074e-03	2.415087e-03	1.390021e-03	1.612927e-03	1.562411e-03	8.415484e-04	6.865709e-04	8.072663e-04	1.206729e-04	2.331613e-04	
-1.877632e-03	1.652926e-03	1.327536e-03	9.437996e-04	9.069273e-04	1.338646e-03	1.443483e-03	1.188584e-03	1.650227e-03	1.784284e-03	1.657713e-03	1.130879e-03	1.266631e-03	1.405472e-03	6.700876e-04	9.904579e-04	1.158614e-03	6.654327e-04	5.769303e-04	5.803199e-04	4.171294e-04	2.841747e-04	4.843860e-04	-9.211944e-05	5.789725e-05	-1.473295e-03	3.082407e-03	2.912979e-03	3.136532e-03	4.007118e-03	3.227937e-03	3.715285e-03	4.544057e-03	4.215487e-03	6.049941e-03	6.705940e-03	6.470941e-03	5.522642e-03	4.545864e-03	2.800789e-03	2.739300e-03	1.982001e-03	1.251313e-03	1.413265e-03	1.269391e-03	6.483419e-04	6.201149e-04	7.679696e-04	1.325800e-04	9.556154e-05	
-1.553149e-03	1.390233e-03	1.100467e-03	8.070706e-04	8.033479e-04	1.204894e-03	1.306121e-03	1.116242e-03	1.533972e-03	1.648351e-03	1.524610e-03	1.033380e-03	1.027188e-03	1.095223e-03	5.314077e-04	8.370512e-04	1.017864e-03	6.254495e-04	5.365035e-04	5.203765e-04	3.563997e-04	2.277961e-04	4.219123e-04	-3.512455e-05	5.178370e-05	-1.039250e-03	2.646298e-03	2.575126e-03	2.856949e-03	3.605274e-03	2.877669e-03	3.127686e-03	3.610981e-03	3.166514e-03	4.649867e-03	5.317019e-03	5.522642e-03	5.255293e-03	4.667934e-03	3.073397e-03	2.652702e-03	1.743441e-03	1.001610e-03	1.116622e-03	1.070778e-03	6.693779e-04	5.988901e-04	6.138211e-04	7.731706e-05	1.025266e-04	
-2.061270e-03	1.620386e-03	1.117596e-03	7.611525e-04	7.792924e-04	1.239920e-03	1.289705e-03	9.518836e-04	1.476125e-03	1.676458e-03	1.623757e-03	1.109205e-03	1.071041e-03	1.065509e-03	2.912548e-04	7.412612e-04	1.121187e-03	7.093137e-04	5.676541e-04	5.077761e-04	3.315266e-04	2.377760e-04	5.180803e-04	-1.062556e-04	6.010629e-05	-1.844489e-03	3.226615e-03	3.082595e-03	3.056743e-03	3.695237e-03	2.605909e-03	2.902849e-03	3.562508e-03	2.821617e-03	4.300402e-03	4.558092e-03	4.545864e-03	4.667934e-03	4.995579e-03	3.862221e-03	3.533182e-03	2.064772e-03	7.928311e-04	9.626917e-04	1.153060e-03	8.116292e-04	6.116999e-04	5.263244e-04	-4.278264e-05	2.805287e-04	
-1.136256e-03	9.155830e-04	6.794097e-04	6.476203e-04	7.376215e-04	1.004822e-03	1.004432e-03	8.262742e-04	1.203858e-03	1.351242e-03	1.323652e-03	1.003980e-03	9.069489e-04	7.952049e-04	2.688516e-04	5.018672e-04	7.907113e-04	6.262898e-04	5.152785e-04	4.056960e-04	2.588234e-04	2.145889e-04	3.551088e-04	-3.001548e-05	4.503320e-05	-9.830299e-04	2.205382e-03	2.423845e-03	2.439835e-03	2.730893e-03	2.136114e-03	2.421145e-03	2.955129e-03	2.559097e-03	3.128435e-03	2.961837e-03	2.800789e-03	3.073397e-03	3.862221e-03	3.853176e-03	3.460019e-03	1.903732e-03	5.871766e-04	5.363138e-04	7.741550e-04	6.772022e-04	4.346236e-04	2.782203e-04	8.236999e-05	3.026024e-04	
-2.482345e-03	1.755833e-03	1.015472e-03	5.604452e-04	6.021417e-04	1.072155e-03	1.004942e-03	5.210191e-04	1.192821e-03	1.457570e-03	1.432687e-03	9.407182e-04	1.085956e-03	1.155320e-03	5.233852e-05	4.029226e-04	8.641932e-04	5.081530e-04	4.573519e-04	4.358290e-04	2.973105e-04	2.443878e-04	5.295005e-04	-2.442080e-04	5.428710e-05	-2.914912e-03	3.526311e-03	3.237454e-03	2.787510e-03	3.235693e-03	1.845493e-03	2.392041e-03	3.349375e-03	2.310784e-03	3.636071e-03	3.323074e-03	2.739300e-03	2.652702e-03	3.533182e-03	3.460019e-03	4.342696e-03	2.854613e-03	1.034637e-03	9.848025e-04	1.040980e-03	5.301983e-04	3.986881e-04	4.534285e-04	-6.370205e-05	4.085014e-04	
-1.538513e-03	1.182459e-03	7.735924e-04	4.710210e-04	4.615136e-04	7.403002e-04	7.005686e-04	4.444759e-04	9.046130e-04	1.050132e-03	1.023701e-03	7.170729e-04	8.307051e-04	9.182456e-04	2.083940e-04	3.348324e-04	4.631811e-04	1.416375e-04	2.223253e-04	3.533871e-04	2.805010e-04	1.823760e-04	3.217803e-04	-1.439443e-04	3.507257e-05	-1.675320e-03	2.224270e-03	2.060253e-03	1.909342e-03	2.353551e-03	1.584658e-03	1.895927e-03	2.406836e-03	1.706487e-03	2.569733e-03	2.415087e-03	1.982001e-03	1.743441e-03	2.064772e-03	1.903732e-03	2.854613e-03	2.561699e-03	1.585455e-03	1.140003e-03	7.257235e-04	1.571184e-04	1.743796e-04	3.620661e-04	7.288673e-05	2.391830e-04	
-2.918912e-04	4.103258e-04	4.415034e-04	3.941116e-04	3.539926e-04	4.038505e-04	4.343868e-04	5.034662e-04	6.518825e-04	6.251067e-04	5.840905e-04	5.030930e-04	5.233049e-04	5.726309e-04	3.887125e-04	3.291854e-04	1.865896e-04	-8.326058e-05	-2.175625e-05	2.019977e-04	2.216072e-04	1.185659e-04	1.026417e-04	1.522444e-05	1.968768e-05	-1.367086e-05	6.398259e-04	6.799551e-04	9.707647e-04	1.397933e-03	1.370284e-03	1.366493e-03	1.339364e-03	1.130743e-03	1.353834e-03	1.390021e-03	1.251313e-03	1.001610e-03	7.928311e-04	5.871766e-04	1.034637e-03	1.585455e-03	1.751988e-03	1.268411e-03	5.331612e-04	-1.047595e-05	1.361710e-05	1.777614e-04	1.883175e-04	7.618531e-05	
-8.229092e-04	7.242249e-04	5.433456e-04	3.280427e-04	2.783538e-04	4.245980e-04	4.566950e-04	4.019301e-04	6.147464e-04	6.257361e-04	5.793227e-04	4.359035e-04	5.428914e-04	6.093228e-04	2.147858e-04	3.132974e-04	3.961488e-04	7.859714e-05	-6.009509e-05	6.121444e-05	1.483840e-04	1.399904e-04	2.175414e-04	-5.526010e-05	2.221503e-05	-7.706134e-04	1.183756e-03	9.807713e-04	1.098235e-03	1.559920e-03	1.157403e-03	1.255716e-03	1.444077e-03	1.034065e-03	1.584243e-03	1.612927e-03	1.413265e-03	1.116622e-03	9.626917e-04	5.363138e-04	9.848025e-04	1.140003e-03	1.268411e-03	1.381782e-03	9.888926e-04	3.258580e-04	1.271893e-04	1.739204e-04	-4.214204e-06	1.279213e-04	
-9.434924e-04	7.678903e-04	4.796044e-04	2.780760e-04	2.782417e-04	4.341956e-04	4.174086e-04	2.747575e-04	5.172277e-04	5.737628e-04	5.375486e-04	3.836154e-04	5.028964e-04	5.226129e-04	5.123808e-05	2.294657e-04	4.684363e-04	2.621350e-04	3.938529e-05	-5.334959e-05	4.506666e-06	1.270166e-04	2.726571e-04	-8.095876e-05	1.154676e-05	-1.125307e-03	1.384193e-03	1.217957e-03	1.107222e-03	1.362534e-03	8.652289e-04	1.145937e-03	1.582497e-03	1.204931e-03	1.723746e-03	1.562411e-03	1.269391e-03	1.070778e-03	1.153060e-03	7.741550e-04	1.040980e-03	7.257235e-04	5.331612e-04	9.888926e-04	1.264998e-03	9.331710e-04	3.865155e-04	1.305514e-04	-1.723226e-04	1.364639e-04	
-2.191107e-04	2.622884e-04	1.867990e-04	2.480207e-04	2.729471e-04	2.844615e-04	2.643943e-04	2.497048e-04	3.521265e-04	3.538578e-04	3.185060e-04	2.720103e-04	2.758414e-04	2.170444e-04	4.940704e-05	1.446136e-04	2.721759e-04	2.446517e-04	1.414570e-04	-3.622462e-05	-1.161006e-04	-9.395318e-06	1.322145e-04	2.061664e-05	-1.843370e-06	-4.266572e-04	5.838775e-04	7.218366e-04	6.358086e-04	6.142425e-04	5.172712e-04	8.068946e-04	1.142525e-03	1.123395e-03	1.133944e-03	8.415484e-04	6.483419e-04	6.693779e-04	8.116292e-04	6.772022e-04	5.301983e-04	1.571184e-04	-1.047595e-05	3.258580e-04	9.331710e-04	1.288021e-03	7.120196e-04	1.100573e-04	-2.092631e-04	-6.407127e-06	
-2.430800e-04	2.376426e-04	2.059363e-04	1.985483e-04	1.312903e-04	1.519124e-04	1.798270e-04	1.945676e-04	2.718750e-04	2.560556e-04	2.230769e-04	1.653899e-04	1.652213e-04	1.518157e-04	4.442072e-05	1.315942e-04	1.828446e-04	1.248387e-04	1.353041e-04	8.196443e-05	-3.742350e-05	-9.387258e-05	1.607470e-05	1.631600e-05	6.783244e-06	-3.944942e-04	4.425122e-04	4.596048e-04	4.629219e-04	5.498191e-04	4.145060e-04	5.318147e-04	6.895911e-04	6.023984e-04	7.465366e-04	6.865709e-04	6.201149e-04	5.988901e-04	6.116999e-04	4.346236e-04	3.986881e-04	1.743796e-04	1.361710e-05	1.271893e-04	3.865155e-04	7.120196e-04	7.013451e-04	4.007958e-04	-6.245315e-05	-1.118657e-04	
-4.607200e-04	3.812161e-04	2.948231e-04	1.499087e-04	4.763316e-05	1.212033e-04	1.664261e-04	1.367831e-04	2.345905e-04	2.409762e-04	2.252178e-04	1.350231e-04	1.779005e-04	2.154213e-04	3.719955e-05	1.305162e-04	1.868661e-04	7.526543e-05	9.725868e-05	1.137008e-04	6.458005e-05	-3.147688e-05	-1.840531e-05	-7.180566e-05	6.677671e-06	-4.989104e-04	5.821902e-04	4.313463e-04	4.802107e-04	7.213225e-04	4.839490e-04	4.583683e-04	4.890509e-04	2.548816e-04	6.564503e-04	8.072663e-04	7.679696e-04	6.138211e-04	5.263244e-04	2.782203e-04	4.534285e-04	3.620661e-04	1.777614e-04	1.739204e-04	1.305514e-04	1.100573e-04	4.007958e-04	5.536080e-04	1.932110e-04	-1.021906e-04	
4.299481e-04	-1.614344e-04	1.976391e-05	1.382310e-04	1.473275e-04	1.172593e-04	1.625671e-04	2.681358e-04	1.780410e-04	1.247263e-04	1.067093e-04	1.594020e-04	1.335864e-04	8.475020e-05	2.070700e-04	1.133905e-04	1.067070e-05	4.420642e-05	4.777203e-05	5.612280e-05	1.255558e-04	1.027095e-04	-1.753804e-04	-1.037559e-04	1.654153e-05	6.683676e-04	-3.853164e-04	-1.941702e-04	3.745318e-05	9.349688e-05	4.107693e-04	3.156271e-04	1.086308e-04	2.743483e-04	7.640497e-05	1.206729e-04	1.325800e-04	7.731706e-05	-4.278264e-05	8.236999e-05	-6.370205e-05	7.288673e-05	1.883175e-04	-4.214204e-06	-1.723226e-04	-2.092631e-04	-6.245315e-05	1.932110e-04	7.169538e-04	1.425415e-04	
-3.339826e-04	2.249210e-04	1.012087e-04	2.039187e-05	6.772998e-05	1.558669e-04	1.278017e-04	3.670161e-05	1.027297e-04	1.428145e-04	1.349582e-04	7.726080e-05	1.206713e-04	1.272514e-04	-1.121403e-05	5.388281e-05	1.186275e-04	6.071827e-05	7.677974e-06	8.812914e-06	5.310749e-05	7.617099e-05	4.212848e-05	-9.076039e-05	4.540718e-05	-4.523705e-04	4.261842e-04	3.874312e-04	2.584986e-04	2.224439e-04	2.387692e-06	1.330427e-04	3.669109e-04	2.772794e-04	3.791208e-04	2.331613e-04	9.556154e-05	1.025266e-04	2.805287e-04	3.026024e-04	4.085014e-04	2.391830e-04	7.618531e-05	1.279213e-04	1.364639e-04	-6.407127e-06	-1.118657e-04	-1.021906e-04	1.425415e-04	3.247424e-04	


==> anc/DayaBay_PROSPECT_JointUnfold_Pu239_Covariance.txt <==
#Covariance matrix for the jointly unfolded Pu239 spectrum from Daya Bay and PROSPECT
#All values are x10^(-86) cm^2/fission/MeV
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500

2.49139e-03	1.69773e-03	8.48673e-04	4.16433e-04	3.85162e-04	5.22630e-04	6.27430e-04	6.39444e-04	6.14324e-04	6.35330e-04	7.21869e-04	7.92421e-04	7.32148e-04	5.13432e-04	2.62008e-04	1.57687e-04	2.38620e-04	3.47253e-04	3.07519e-04	1.32940e-04	-8.16922e-07	1.24573e-05	8.35171e-05	6.21224e-05	-1.19180e-05
1.69773e-03	1.83802e-03	1.73437e-03	1.42301e-03	1.12213e-03	9.61748e-04	9.67361e-04	1.08221e-03	1.20398e-03	1.23693e-03	1.14275e-03	9.70340e-04	8.25822e-04	7.79685e-04	7.74345e-04	6.81032e-04	4.80428e-04	3.04714e-04	2.60232e-04	2.85828e-04	2.49847e-04	1.27239e-04	2.04422e-05	3.44957e-05	4.46478e-05
8.48673e-04	1.73437e-03	2.63913e-03	2.83980e-03	2.45772e-03	2.00243e-03	1.80191e-03	1.85722e-03	1.96847e-03	1.92114e-03	1.66606e-03	1.37039e-03	1.23869e-03	1.29352e-03	1.34973e-03	1.20241e-03	8.35238e-04	4.61802e-04	3.34180e-04	4.40016e-04	4.78619e-04	2.71739e-04	3.42619e-05	5.14405e-05	8.08561e-05
4.16433e-04	1.42301e-03	2.83980e-03	3.81868e-03	3.98434e-03	3.61706e-03	3.16991e-03	2.84557e-03	2.59920e-03	2.35656e-03	2.13432e-03	1.98606e-03	1.91232e-03	1.84649e-03	1.70896e-03	1.46323e-03	1.14020e-03	8.30236e-04	6.26673e-04	5.42804e-04	4.88547e-04	3.64921e-04	2.01238e-04	1.28142e-04	5.92415e-05
3.85162e-04	1.12213e-03	2.45772e-03	3.98434e-03	5.06417e-03	5.30169e-03	4.80848e-03	3.98330e-03	3.21677e-03	2.75003e-03	2.60759e-03	2.60906e-03	2.52617e-03	2.25868e-03	1.88467e-03	1.56190e-03	1.36816e-03	1.22035e-03	9.73467e-04	6.38575e-04	4.11852e-04	3.86783e-04	3.90329e-04	2.40869e-04	1.58931e-05
5.22630e-04	9.61748e-04	2.00243e-03	3.61706e-03	5.30169e-03	6.28676e-03	6.16542e-03	5.23597e-03	4.17306e-03	3.46336e-03	3.16280e-03	3.03915e-03	2.83829e-03	2.46548e-03	2.02428e-03	1.70004e-03	1.55461e-03	1.44190e-03	1.17465e-03	7.69111e-04	4.54498e-04	3.95110e-04	4.45200e-04	3.14292e-04	1.61550e-05
6.27430e-04	9.67361e-04	1.80191e-03	3.16991e-03	4.80848e-03	6.16542e-03	6.72570e-03	6.40073e-03	5.54301e-03	4.60435e-03	3.84108e-03	3.28412e-03	2.86057e-03	2.50620e-03	2.20004e-03	1.93558e-03	1.69360e-03	1.45149e-03	1.19648e-03	9.22123e-04	6.50053e-04	4.48205e-04	3.50650e-04	2.93205e-04	8.14091e-05
6.39444e-04	1.08221e-03	1.85722e-03	2.84557e-03	3.98330e-03	5.23597e-03	6.40073e-03	7.05223e-03	6.86053e-03	5.91431e-03	4.65192e-03	3.53515e-03	2.81616e-03	2.48903e-03	2.34440e-03	2.12615e-03	1.74822e-03	1.35922e-03	1.13740e-03	1.04605e-03	8.73212e-04	5.26599e-04	2.15635e-04	2.23991e-04	1.61582e-04
6.14324e-04	1.20398e-03	1.96847e-03	2.59920e-03	3.21677e-03	4.17306e-03	5.54301e-03	6.86053e-03	7.42043e-03	6.86845e-03	5.49970e-03	4.01153e-03	2.98043e-03	2.52055e-03	2.34432e-03	2.10317e-03	1.69336e-03	1.29071e-03	1.10699e-03	1.09887e-03	9.70955e-04	5.64149e-04	1.68328e-04	1.98447e-04	1.85498e-04
6.35330e-04	1.23693e-03	1.92114e-03	2.35656e-03	2.75003e-03	3.46336e-03	4.60435e-03	5.91431e-03	6.86845e-03	6.96293e-03	6.10660e-03	4.74597e-03	3.49634e-03	2.67120e-03	2.19289e-03	1.85092e-03	1.53639e-03	1.27913e-03	1.14063e-03	1.06387e-03	8.77838e-04	5.38942e-04	2.58899e-04	2.40087e-04	1.31669e-04
7.21869e-04	1.14275e-03	1.66606e-03	2.13432e-03	2.60759e-03	3.16280e-03	3.84108e-03	4.65192e-03	5.49970e-03	6.10660e-03	6.12649e-03	5.42456e-03	4.23124e-03	2.99231e-03	2.06099e-03	1.53690e-03	1.32846e-03	1.26312e-03	1.16576e-03	9.47124e-04	6.77088e-04	4.98012e-04	4.13476e-04	2.90288e-04	4.60591e-05
7.92421e-04	9.70340e-04	1.37039e-03	1.98606e-03	2.60906e-03	3.03915e-03	3.28412e-03	3.53515e-03	4.01153e-03	4.74597e-03	5.42456e-03	5.52539e-03	4.77745e-03	3.46666e-03	2.20114e-03	1.42017e-03	1.16101e-03	1.14972e-03	1.05700e-03	7.86725e-04	5.40322e-04	4.92109e-04	4.90468e-04	2.86436e-04	-2.72536e-06
7.32148e-04	8.25822e-04	1.23869e-03	1.91232e-03	2.52617e-03	2.83829e-03	2.86057e-03	2.81616e-03	2.98043e-03	3.49634e-03	4.23124e-03	4.77745e-03	4.69732e-03	3.88345e-03	2.69937e-03	1.68953e-03	1.13307e-03	9.13068e-04	7.78874e-04	6.39271e-04	5.50359e-04	5.10718e-04	4.17914e-04	2.23732e-04	1.55974e-05
5.13432e-04	7.79685e-04	1.29352e-03	1.84649e-03	2.25868e-03	2.46548e-03	2.50620e-03	2.48903e-03	2.52055e-03	2.67120e-03	2.99231e-03	3.46666e-03	3.88345e-03	3.88326e-03	3.27890e-03	2.28016e-03	1.30721e-03	6.73877e-04	4.61199e-04	5.32557e-04	6.09818e-04	4.91584e-04	2.61488e-04	1.53278e-04	7.06952e-05
2.62008e-04	7.74345e-04	1.34973e-03	1.70896e-03	1.88467e-03	2.02428e-03	2.20004e-03	2.34440e-03	2.34432e-03	2.19289e-03	2.06099e-03	2.20114e-03	2.69937e-03	3.27890e-03	3.41455e-03	2.78801e-03	1.65628e-03	6.79149e-04	3.17032e-04	4.34545e-04	5.46028e-04	3.88530e-04	1.48192e-04	1.32336e-04	1.05690e-04
1.57687e-04	6.81032e-04	1.20241e-03	1.46323e-03	1.56190e-03	1.70004e-03	1.93558e-03	2.12615e-03	2.10317e-03	1.85092e-03	1.53690e-03	1.42017e-03	1.68953e-03	2.28016e-03	2.78801e-03	2.72335e-03	1.99964e-03	1.07522e-03	4.86209e-04	3.22337e-04	2.99592e-04	2.18516e-04	1.37011e-04	1.68311e-04	9.34206e-05
2.38620e-04	4.80428e-04	8.35238e-04	1.14020e-03	1.36816e-03	1.55461e-03	1.69360e-03	1.74822e-03	1.69336e-03	1.53639e-03	1.32846e-03	1.16101e-03	1.13307e-03	1.30721e-03	1.65628e-03	1.99964e-03	2.04582e-03	1.62670e-03	9.12729e-04	2.91310e-04	1.57510e-05	4.47443e-05	1.68539e-04	2.09004e-04	5.80476e-05
3.47253e-04	3.04714e-04	4.61802e-04	8.30236e-04	1.22035e-03	1.44190e-03	1.45149e-03	1.35922e-03	1.29071e-03	1.27913e-03	1.26312e-03	1.14972e-03	9.13068e-04	6.73877e-04	6.79149e-04	1.07522e-03	1.62670e-03	1.80155e-03	1.31009e-03	4.92982e-04	-3.43056e-05	-5.80328e-05	1.30001e-04	1.90440e-04	4.20826e-05
3.07519e-04	2.60232e-04	3.34180e-04	6.26673e-04	9.73467e-04	1.17465e-03	1.19648e-03	1.13740e-03	1.10699e-03	1.14063e-03	1.16576e-03	1.05700e-03	7.78874e-04	4.61199e-04	3.17032e-04	4.86209e-04	9.12729e-04	1.31009e-03	1.32181e-03	8.72785e-04	3.01896e-04	-6.43524e-06	-7.16988e-06	9.11079e-05	5.13974e-05
1.32940e-04	2.85828e-04	4.40016e-04	5.42804e-04	6.38575e-04	7.69111e-04	9.22123e-04	1.04605e-03	1.09887e-03	1.06387e-03	9.47124e-04	7.86725e-04	6.39271e-04	5.32557e-04	4.34545e-04	3.22337e-04	2.91310e-04	4.92982e-04	8.72785e-04	1.07073e-03	7.98348e-04	2.54477e-04	-9.06960e-05	-5.52597e-05	3.91930e-05
-8.16922e-07	2.49847e-04	4.78619e-04	4.88547e-04	4.11852e-04	4.54498e-04	6.50053e-04	8.73212e-04	9.70955e-04	8.77838e-04	6.77088e-04	5.40322e-04	5.50359e-04	6.09818e-04	5.46028e-04	2.99592e-04	1.57510e-05	-3.43056e-05	3.01896e-04	7.98348e-04	9.65746e-04	6.05184e-04	7.91600e-05	-1.52884e-04	-3.78254e-05
1.24573e-05	1.27239e-04	2.71739e-04	3.64921e-04	3.86783e-04	3.95110e-04	4.48205e-04	5.26599e-04	5.64149e-04	5.38942e-04	4.98012e-04	4.92109e-04	5.10718e-04	4.91584e-04	3.88530e-04	2.18516e-04	4.47443e-05	-5.80328e-05	-6.43524e-06	2.54477e-04	6.05184e-04	7.23769e-04	4.20541e-04	-7.07887e-05	-1.30784e-04
8.35171e-05	2.04422e-05	3.42619e-05	2.01238e-04	3.90329e-04	4.45200e-04	3.50650e-04	2.15635e-04	1.68328e-04	2.58899e-04	4.13476e-04	4.90468e-04	4.17914e-04	2.61488e-04	1.48192e-04	1.37011e-04	1.68539e-04	1.30001e-04	-7.16988e-06	-9.06960e-05	7.91600e-05	4.20541e-04	5.33627e-04	1.90788e-04	-9.23277e-05
6.21224e-05	3.44957e-05	5.14405e-05	1.28142e-04	2.40869e-04	3.14292e-04	2.93205e-04	2.23991e-04	1.98447e-04	2.40087e-04	2.90288e-04	2.86436e-04	2.23732e-04	1.53278e-04	1.32336e-04	1.68311e-04	2.09004e-04	1.90440e-04	9.11079e-05	-5.52597e-05	-1.52884e-04	-7.07887e-05	1.90788e-04	4.12586e-04	1.59042e-04
-1.19180e-05	4.46478e-05	8.08561e-05	5.92415e-05	1.58931e-05	1.61550e-05	8.14091e-05	1.61582e-04	1.85498e-04	1.31669e-04	4.60591e-05	-2.72536e-06	1.55974e-05	7.06952e-05	1.05690e-04	9.34206e-05	5.80476e-05	4.20826e-05	5.13974e-05	3.91930e-05	-3.78254e-05	-1.30784e-04	-9.23277e-05	1.59042e-04	1.58845e-04


==> anc/DayaBay_PROSPECT_JointUnfold_Pu239_Smearing_Matrix.txt <==
#Smearing matrix used to apply effects of unfolding to a reference model or measurement against the Daya Bay/PROSPECT Pu239 Spectrum
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500

6.76722e-01	3.36795e-01	4.95667e-02	-3.74631e-02	-3.30435e-02	-1.09204e-02	4.44061e-03	5.43067e-03	-3.15628e-03	-7.41859e-03	1.24457e-04	1.19043e-02	1.70149e-02	6.93369e-03	-1.48138e-02	-2.37088e-02	-6.76532e-03	1.47930e-02	1.45866e-02	-1.09408e-02	-3.16523e-02	-2.42479e-02	-5.30391e-06	1.86761e-03	-3.69228e-02
3.69268e-01	3.84617e-01	1.98906e-01	5.82546e-02	2.93599e-03	-1.40494e-02	-1.03432e-02	-4.26103e-03	6.72577e-04	7.00088e-03	7.91123e-03	5.26073e-04	-1.00578e-02	-7.14691e-03	6.34456e-03	1.14373e-02	1.08638e-03	-1.47117e-02	-1.53358e-02	-4.17365e-03	1.55987e-04	-1.03024e-02	-2.67169e-02	-2.65065e-02	-6.39092e-03
9.29573e-02	2.61613e-01	3.37844e-01	2.26974e-01	8.64798e-02	6.77239e-03	-9.40072e-03	-5.72161e-03	1.62573e-03	8.40494e-03	1.59244e-03	-1.41447e-02	-2.05367e-02	-4.50948e-03	1.59290e-02	2.37475e-02	1.09129e-02	-2.34216e-02	-3.90615e-02	-9.56534e-03	2.11974e-02	9.40923e-04	-3.93664e-02	-3.53302e-02	3.18638e-03
-3.22607e-02	9.78396e-02	2.82483e-01	3.29457e-01	2.18860e-01	9.17537e-02	3.36574e-02	1.24539e-02	-4.80389e-03	-1.72205e-02	-1.75479e-02	-1.25895e-02	-5.38662e-03	5.27174e-03	7.74231e-03	7.78681e-03	6.98143e-03	-6.69705e-03	-2.14513e-02	-2.23347e-02	-7.06933e-03	5.30608e-04	-6.91011e-03	-1.88562e-02	-2.25694e-02
-4.61777e-02	-8.06389e-04	1.26948e-01	2.65416e-01	3.05732e-01	2.28912e-01	1.32389e-01	5.15550e-02	-1.14916e-02	-3.90475e-02	-2.64595e-02	-5.45296e-03	7.32824e-03	1.03599e-02	-5.80459e-03	-1.58770e-02	-9.71070e-04	1.61776e-02	7.86745e-03	-2.96857e-02	-4.52112e-02	-1.33834e-02	3.05829e-02	1.48270e-02	-5.86048e-02
-1.13010e-02	-4.49487e-02	4.31288e-03	1.31169e-01	2.66350e-01	3.13903e-01	2.49415e-01	1.23360e-01	1.78940e-02	-2.46828e-02	-1.90165e-02	-6.06718e-03	3.23886e-04	1.62215e-03	-1.49874e-02	-2.23210e-02	5.89558e-04	2.16913e-02	1.24036e-02	-2.49264e-02	-4.80330e-02	-2.59613e-02	2.96964e-02	3.08061e-02	-6.21717e-02
2.14470e-02	-5.55247e-02	-4.79618e-02	3.66387e-02	1.56559e-01	2.63074e-01	2.96343e-01	2.23832e-01	1.10773e-01	3.46824e-02	4.54740e-03	-1.13913e-02	-2.23216e-02	-1.96319e-02	-1.63775e-02	-6.79145e-03	7.18270e-03	4.12986e-03	-5.65075e-03	-1.29458e-02	-1.80483e-02	-2.12024e-02	-6.78321e-03	4.17004e-03	-1.96285e-02
2.82236e-02	-4.03430e-02	-4.46086e-02	-6.18644e-04	5.28948e-02	1.29674e-01	2.37017e-01	2.86123e-01	2.33331e-01	1.35627e-01	5.32416e-02	-6.96791e-03	-4.23447e-02	-3.67354e-02	-1.35684e-02	6.17538e-03	7.73702e-03	-1.56166e-02	-2.50994e-02	-4.34854e-03	1.57211e-02	-6.45589e-03	-4.52440e-02	-3.59311e-02	3.12374e-02
1.56963e-02	-1.13331e-02	-1.31913e-02	-1.39817e-02	-1.91205e-02	1.91904e-02	1.33285e-01	2.52379e-01	2.95109e-01	2.43819e-01	1.37724e-01	3.01683e-02	-3.32735e-02	-3.48301e-02	-1.67642e-02	-3.51706e-03	-1.47798e-03	-2.10068e-02	-2.88065e-02	-2.30481e-03	2.57944e-02	-1.18101e-03	-5.28869e-02	-4.16266e-02	4.12579e-02
8.45555e-03	1.30577e-02	8.61128e-03	-2.63411e-02	-4.97783e-02	-2.57046e-02	5.59886e-02	1.54576e-01	2.44232e-01	2.84374e-01	2.33627e-01	1.22548e-01	2.70975e-02	-1.16152e-02	-2.74122e-02	-3.00249e-02	-1.75534e-02	-1.51266e-02	-1.45163e-02	-4.70575e-03	3.11639e-03	-9.15628e-03	-1.94651e-02	-8.83067e-03	3.66623e-03
2.43872e-02	1.65794e-02	-5.24823e-03	-3.13808e-02	-3.82808e-02	-2.35741e-02	1.93320e-02	6.32713e-02	1.26688e-01	2.17669e-01	2.76476e-01	2.43517e-01	1.39044e-01	3.96873e-02	-2.78349e-02	-5.18854e-02	-3.36789e-02	-9.56928e-03	7.97145e-04	-1.35495e-02	-3.07841e-02	-1.37292e-02	2.88255e-02	2.58233e-02	-4.34620e-02
5.39422e-02	-3.59702e-03	-3.59749e-02	-2.12197e-02	-7.41504e-03	-5.21095e-03	6.60551e-03	8.46934e-03	2.37230e-02	1.01328e-01	2.27028e-01	3.02760e-01	2.57003e-01	1.34528e-01	1.24379e-02	-4.60351e-02	-3.88180e-02	-1.46502e-02	-7.52013e-03	-2.92833e-02	-3.96283e-02	-1.82581e-03	4.94761e-02	3.09976e-02	-5.79987e-02
6.56791e-02	-2.71243e-02	-4.30076e-02	-4.90071e-03	1.36722e-02	7.83559e-03	2.74821e-03	-1.48499e-02	-2.35197e-02	1.81998e-02	1.21886e-01	2.41374e-01	3.00210e-01	2.48834e-01	1.14293e-01	1.07583e-02	-2.18549e-02	-3.24734e-02	-4.31650e-02	-4.29422e-02	-1.61888e-02	1.76502e-02	2.99040e-02	7.22388e-03	-3.11218e-02
3.62422e-02	-2.22222e-02	-1.59487e-02	5.84570e-03	1.22071e-02	5.43286e-03	1.20705e-03	-1.21413e-02	-2.30846e-02	-1.25216e-02	2.90654e-02	1.12364e-01	2.29160e-01	3.00608e-01	2.44672e-01	1.30085e-01	2.96559e-02	-4.72505e-02	-7.72606e-02	-4.65446e-02	8.05708e-03	2.30931e-02	-2.84152e-03	-1.66801e-02	7.91974e-03
-1.40577e-02	8.25840e-03	1.85001e-02	1.00694e-02	-3.22220e-03	-8.36652e-03	3.63761e-03	6.87400e-03	-4.94562e-03	-1.74831e-02	-1.86191e-02	9.99382e-03	1.02674e-01	2.38915e-01	3.09019e-01	2.63760e-01	1.29014e-01	-1.39991e-02	-7.29783e-02	-4.53292e-02	-5.13038e-04	4.12252e-03	-1.70059e-02	-1.26857e-02	2.34878e-02
-3.41115e-02	2.10939e-02	3.13742e-02	9.52420e-03	-1.35849e-02	-1.41527e-02	9.88677e-03	1.99172e-02	5.40047e-03	-1.46590e-02	-2.78754e-02	-2.94000e-02	1.06362e-02	1.17293e-01	2.42608e-01	3.08047e-01	2.51721e-01	1.08668e-01	-5.95480e-03	-4.43401e-02	-4.06489e-02	-2.93909e-02	-8.01090e-03	1.42469e-02	1.08325e-02
-5.54209e-03	-4.04340e-04	1.23173e-02	3.27738e-03	-6.14599e-03	4.62130e-04	1.31908e-02	1.34666e-02	1.58165e-03	-9.23115e-03	-1.49937e-02	-2.34274e-02	-1.85645e-02	1.91087e-02	9.78546e-02	2.19425e-01	3.11793e-01	2.75787e-01	1.29037e-01	-1.48389e-02	-7.47131e-02	-5.79423e-02	-1.30501e-04	3.19722e-02	-4.21920e-03
3.20457e-02	-2.03781e-02	-2.30243e-02	-5.24858e-03	1.16602e-02	1.85758e-02	1.12258e-02	-5.93629e-05	-7.15512e-03	-4.78063e-03	3.90477e-03	-1.34048e-03	-1.63153e-02	-2.78207e-02	-1.26135e-02	8.12718e-02	2.44106e-01	3.49449e-01	2.81869e-01	9.52711e-02	-4.31742e-02	-6.66467e-02	-1.87441e-02	1.69582e-02	8.43086e-05
3.31700e-02	-1.28250e-02	-3.35343e-02	-8.83399e-03	1.43847e-02	1.66954e-02	9.00861e-03	-1.60265e-03	-7.66133e-03	-6.62782e-04	1.27783e-02	8.93868e-03	-1.31496e-02	-3.34755e-02	-3.76512e-02	-2.18092e-03	1.00562e-01	2.48969e-01	3.37713e-01	2.67809e-01	9.69582e-02	-2.96794e-02	-5.56911e-02	-2.32916e-02	1.23722e-02
2.64871e-03	2.59735e-03	-2.02051e-03	-4.48576e-03	-5.62506e-03	-2.06749e-03	7.20716e-03	8.26754e-03	4.70393e-03	5.04524e-03	3.79631e-03	-2.61994e-03	-1.04065e-02	-1.14316e-02	-1.24653e-02	-1.96431e-02	-9.71246e-03	7.06650e-02	2.37937e-01	3.60312e-01	2.89009e-01	9.84783e-02	-4.70656e-02	-6.33099e-02	-6.94455e-04
-1.85813e-02	5.25113e-03	2.39428e-02	3.92560e-03	-1.73385e-02	-1.55969e-02	2.42916e-03	1.41018e-02	1.53517e-02	6.58650e-03	-9.91455e-03	-1.34725e-02	-1.47348e-03	1.22696e-02	8.60146e-03	-1.51805e-02	-4.22920e-02	-3.29500e-02	7.65458e-02	2.63257e-01	3.69223e-01	2.91832e-01	8.67655e-02	-5.96386e-02	-5.45248e-02
-8.50882e-03	-1.79431e-03	4.79643e-03	6.42539e-03	-1.30608e-03	-7.49241e-03	-1.28351e-03	5.72994e-03	5.58618e-03	-2.45030e-04	-5.81558e-03	-2.05848e-03	7.04167e-03	1.17816e-02	4.98887e-03	-9.50038e-03	-2.30284e-02	-3.36450e-02	-1.95168e-02	7.27089e-02	2.51515e-01	3.86153e-01	3.01962e-01	5.81825e-02	-1.03557e-01
1.23019e-02	-1.14357e-02	-2.10446e-02	-1.19893e-03	1.42129e-02	1.21384e-02	1.65191e-03	-8.59263e-03	-1.27048e-02	-4.90551e-03	9.58098e-03	1.44773e-02	6.38657e-03	-3.87002e-03	-7.47631e-03	-1.41577e-03	5.68542e-03	-2.85489e-03	-3.03852e-02	-3.75982e-02	5.84581e-02	2.58822e-01	3.93497e-01	2.78202e-01	-2.28109e-02
6.63895e-03	-8.87368e-03	-8.06398e-03	-6.47011e-03	2.12012e-03	9.83775e-03	4.70838e-03	-4.92982e-03	-7.20214e-03	-4.29821e-04	7.78553e-03	6.28769e-03	-9.65532e-04	-5.40865e-03	-3.33315e-03	5.64072e-03	1.23962e-02	7.67941e-03	-7.70719e-03	-3.21639e-02	-4.57691e-02	2.62040e-02	2.43694e-01	4.20504e-01	2.76941e-01
-2.19357e-02	1.09613e-02	1.81423e-02	-2.58296e-04	-1.84796e-02	-1.70269e-02	5.46126e-04	1.81022e-02	1.79705e-02	3.83413e-03	-9.76512e-03	-1.68426e-02	-7.83622e-03	9.26623e-03	1.40268e-02	7.13124e-03	-8.09564e-04	1.96258e-03	1.25966e-02	1.03870e-03	-5.81732e-02	-1.07982e-01	3.54823e-02	3.88866e-01	6.18303e-01


==> anc/DayaBay_PROSPECT_JointUnfold_Pu239_Spectrum.txt <==
#Jointly unfolded Pu239 spectrum from Daya Bay and PROSPECT
#Spectrum units are x10^(-43) cm^2/fission/MeV
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500
#bin low [MeV], bin center [MeV], bin high [MeV], Joint Spectrum

1.800	1.925	2.050	2.98800e-01
2.050	2.175	2.300	5.22805e-01
2.300	2.425	2.550	8.05438e-01
2.550	2.675	2.800	1.02089e+00
2.800	2.925	3.050	1.16991e+00
3.050	3.175	3.300	1.27518e+00
3.300	3.425	3.550	1.32784e+00
3.550	3.675	3.800	1.32948e+00
3.800	3.925	4.050	1.29047e+00
4.050	4.175	4.300	1.18937e+00
4.300	4.425	4.550	1.01738e+00
4.550	4.675	4.800	8.38951e-01
4.800	4.925	5.050	7.33176e-01
5.050	5.175	5.300	6.98549e-01
5.300	5.425	5.550	6.70075e-01
5.550	5.675	5.800	5.92602e-01
5.800	5.925	6.050	4.62502e-01
6.050	6.175	6.300	3.25669e-01
6.300	6.425	6.550	2.39863e-01
6.550	6.675	6.800	2.05393e-01
6.800	6.925	7.050	1.66310e-01
7.050	7.175	7.300	1.05816e-01
7.300	7.425	7.550	6.47008e-02
7.550	7.675	7.800	6.41229e-02
7.800	8.150	8.500	2.62513e-02


==> anc/DayaBay_PROSPECT_JointUnfold_U235_Covariance.txt <==
#Covariance matrix for the jointly unfolded U-235 spectrum from Daya Bay and PROSPECT
#All values are x10^(-86) cm^2/fission/MeV
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500

1.09225e-03	3.92569e-04	3.63149e-05	1.43593e-04	2.50581e-04	2.23932e-04	1.98290e-04	2.15312e-04	2.13794e-04	2.04698e-04	2.29374e-04	2.34437e-04	1.75425e-04	1.07409e-04	9.89556e-05	1.27853e-04	1.29248e-04	1.06116e-04	9.11135e-05	5.92074e-05	4.27809e-06	1.84137e-06	6.18595e-05	5.00357e-05	-2.09599e-05
3.92569e-04	7.40817e-04	6.05381e-04	2.81444e-04	2.75945e-04	4.31867e-04	4.54383e-04	4.00943e-04	4.32195e-04	4.80465e-04	4.22828e-04	3.40701e-04	3.40635e-04	3.58074e-04	2.97756e-04	2.13656e-04	1.98587e-04	2.03454e-04	1.45676e-04	9.29374e-05	1.16955e-04	1.12191e-04	1.27196e-05	-1.48254e-05	3.52597e-05
3.63149e-05	6.05381e-04	1.03811e-03	9.23645e-04	6.09035e-04	5.33420e-04	7.00371e-04	8.35485e-04	8.10889e-04	7.24226e-04	6.76592e-04	6.54093e-04	6.10170e-04	5.63285e-04	5.27866e-04	4.57854e-04	3.39178e-04	2.40728e-04	2.29227e-04	2.63703e-04	2.30038e-04	1.07356e-04	1.20744e-05	4.03420e-05	4.38084e-05
1.43593e-04	2.81444e-04	9.23645e-04	1.42282e-03	1.28690e-03	9.51808e-04	9.12921e-04	1.07979e-03	1.13019e-03	1.02660e-03	9.42017e-04	9.13745e-04	8.61962e-04	7.77235e-04	7.07241e-04	6.21101e-04	4.70434e-04	3.48696e-04	3.57382e-04	3.75010e-04	2.51313e-04	9.86569e-05	8.11888e-05	1.09878e-04	2.27790e-05
2.50581e-04	2.75945e-04	6.09035e-04	1.28690e-03	1.80110e-03	1.73756e-03	1.34679e-03	1.14605e-03	1.22999e-03	1.30871e-03	1.21465e-03	1.07273e-03	1.02442e-03	9.86017e-04	8.32636e-04	6.44877e-04	5.65583e-04	5.57971e-04	4.80224e-04	3.31870e-04	2.30712e-04	1.92801e-04	1.50809e-04	9.25507e-05	2.04862e-05
2.23932e-04	4.31867e-04	5.33420e-04	9.51808e-04	1.73756e-03	2.20780e-03	1.98945e-03	1.50111e-03	1.28617e-03	1.35357e-03	1.38759e-03	1.28621e-03	1.16042e-03	1.04090e-03	8.77294e-04	7.29770e-04	6.90451e-04	6.67424e-04	5.11983e-04	3.14307e-04	2.57130e-04	2.67549e-04	1.77421e-04	6.75747e-05	2.65852e-05
1.98290e-04	4.54383e-04	7.00371e-04	9.12921e-04	1.34679e-03	1.98945e-03	2.36889e-03	2.14834e-03	1.62793e-03	1.34112e-03	1.39359e-03	1.46021e-03	1.29118e-03	1.02582e-03	9.04682e-04	8.95239e-04	8.13327e-04	6.32339e-04	4.82234e-04	4.09541e-04	3.39045e-04	2.45093e-04	1.60512e-04	1.02578e-04	2.58610e-05
2.15312e-04	4.00943e-04	8.35485e-04	1.07979e-03	1.14605e-03	1.50111e-03	2.14834e-03	2.49921e-03	2.21558e-03	1.67200e-03	1.38943e-03	1.37437e-03	1.31773e-03	1.14781e-03	1.02392e-03	9.57920e-04	8.14596e-04	6.11626e-04	5.10261e-04	4.96980e-04	3.95474e-04	2.17712e-04	1.32301e-04	1.31571e-04	3.49928e-05
2.13794e-04	4.32195e-04	8.10889e-04	1.13019e-03	1.22999e-03	1.28617e-03	1.62793e-03	2.21558e-03	2.53891e-03	2.24428e-03	1.61155e-03	1.20015e-03	1.20199e-03	1.30056e-03	1.17763e-03	9.02445e-04	7.08449e-04	6.47191e-04	6.01749e-04	5.06492e-04	3.82649e-04	2.41112e-04	1.25286e-04	1.06051e-04	5.51048e-05
2.04698e-04	4.80465e-04	7.24226e-04	1.02660e-03	1.30871e-03	1.35357e-03	1.34112e-03	1.67200e-03	2.24428e-03	2.44488e-03	1.99365e-03	1.36772e-03	1.13417e-03	1.20799e-03	1.14471e-03	8.67860e-04	6.62896e-04	6.46252e-04	6.27291e-04	4.93117e-04	3.53579e-04	2.50090e-04	1.35364e-04	8.73788e-05	5.66957e-05
2.29374e-04	4.22828e-04	6.76592e-04	9.42017e-04	1.21465e-03	1.38759e-03	1.39359e-03	1.38943e-03	1.61155e-03	1.99365e-03	2.15376e-03	1.86077e-03	1.32839e-03	9.58970e-04	8.69460e-04	8.50029e-04	7.39506e-04	6.03197e-04	5.35222e-04	4.80038e-04	3.55608e-04	2.14999e-04	1.39857e-04	1.14256e-04	3.32463e-05
2.34437e-04	3.40701e-04	6.54093e-04	9.13745e-04	1.07273e-03	1.28621e-03	1.46021e-03	1.37437e-03	1.20015e-03	1.36772e-03	1.86077e-03	2.08753e-03	1.66212e-03	9.80400e-04	6.59932e-04	7.25340e-04	7.61278e-04	5.99086e-04	4.50474e-04	4.19458e-04	3.48483e-04	2.09031e-04	1.37825e-04	1.18779e-04	1.98488e-05
1.75425e-04	3.40635e-04	6.10170e-04	8.61962e-04	1.02442e-03	1.16042e-03	1.29118e-03	1.31773e-03	1.20199e-03	1.13417e-03	1.32839e-03	1.66212e-03	1.73840e-03	1.36884e-03	8.44446e-04	5.71822e-04	5.82943e-04	5.98485e-04	4.72442e-04	3.34000e-04	2.89066e-04	2.47061e-04	1.42416e-04	7.02160e-05	3.10042e-05
1.07409e-04	3.58074e-04	5.63285e-04	7.77235e-04	9.86017e-04	1.04090e-03	1.02582e-03	1.14781e-03	1.30056e-03	1.20799e-03	9.58970e-04	9.80400e-04	1.36884e-03	1.60815e-03	1.27676e-03	6.82578e-04	3.93754e-04	4.56004e-04	4.77521e-04	3.33222e-04	2.41840e-04	2.25218e-04	1.37139e-04	5.47056e-05	3.61576e-05
9.89556e-05	2.97756e-04	5.27866e-04	7.07241e-04	8.32636e-04	8.77294e-04	9.04682e-04	1.02392e-03	1.17763e-03	1.14471e-03	8.69460e-04	6.59932e-04	8.44446e-04	1.27676e-03	1.42986e-03	1.05546e-03	5.00465e-04	2.46227e-04	3.21479e-04	3.86683e-04	2.71838e-04	1.30089e-04	9.68884e-05	1.01642e-04	2.48771e-05
1.27853e-04	2.13656e-04	4.57854e-04	6.21101e-04	6.44877e-04	7.29770e-04	8.95239e-04	9.57920e-04	9.02445e-04	8.67860e-04	8.50029e-04	7.25340e-04	5.71822e-04	6.82578e-04	1.05546e-03	1.20900e-03	8.30889e-04	2.94119e-04	1.46358e-04	3.00566e-04	2.91056e-04	1.06275e-04	4.90623e-05	1.04208e-04	2.85084e-05
1.29248e-04	1.98587e-04	3.39178e-04	4.70434e-04	5.65583e-04	6.90451e-04	8.13327e-04	8.14596e-04	7.08449e-04	6.62896e-04	7.39506e-04	7.61278e-04	5.82943e-04	3.93754e-04	5.00465e-04	8.30889e-04	9.52021e-04	6.45308e-04	2.24294e-04	8.60159e-05	1.72873e-04	1.75164e-04	5.53530e-05	3.13494e-05	4.62375e-05
1.06116e-04	2.03454e-04	2.40728e-04	3.48696e-04	5.57971e-04	6.67424e-04	6.32339e-04	6.11626e-04	6.47191e-04	6.46252e-04	6.03197e-04	5.99086e-04	5.98485e-04	4.56004e-04	2.46227e-04	2.94119e-04	6.45308e-04	8.33097e-04	5.17099e-04	6.99087e-05	-2.55478e-06	1.36924e-04	1.07643e-04	1.99465e-05	3.21643e-05
9.11135e-05	1.45676e-04	2.29227e-04	3.57382e-04	4.80224e-04	5.11983e-04	4.82234e-04	5.10261e-04	6.01749e-04	6.27291e-04	5.35222e-04	4.50474e-04	4.72442e-04	4.77521e-04	3.21479e-04	1.46358e-04	2.24294e-04	5.17099e-04	6.34295e-04	3.68409e-04	2.20823e-05	-4.22620e-05	9.17474e-05	1.07529e-04	-3.67149e-06
5.92074e-05	9.29374e-05	2.63703e-04	3.75010e-04	3.31870e-04	3.14307e-04	4.09541e-04	4.96980e-04	5.06492e-04	4.93117e-04	4.80038e-04	4.19458e-04	3.34000e-04	3.33222e-04	3.86683e-04	3.00566e-04	8.60159e-05	6.99087e-05	3.68409e-04	5.50420e-04	2.89170e-04	-4.33038e-05	-3.26660e-05	9.29519e-05	1.13019e-05
4.27809e-06	1.16955e-04	2.30038e-04	2.51313e-04	2.30712e-04	2.57130e-04	3.39045e-04	3.95474e-04	3.82649e-04	3.53579e-04	3.55608e-04	3.48483e-04	2.89066e-04	2.41840e-04	2.71838e-04	2.91056e-04	1.72873e-04	-2.55478e-06	2.20823e-05	2.89170e-04	4.50352e-04	2.41222e-04	-7.64360e-05	-8.08075e-05	5.03831e-05
1.84137e-06	1.12191e-04	1.07356e-04	9.86569e-05	1.92801e-04	2.67549e-04	2.45093e-04	2.17712e-04	2.41112e-04	2.50090e-04	2.14999e-04	2.09031e-04	2.47061e-04	2.25218e-04	1.30089e-04	1.06275e-04	1.75164e-04	1.36924e-04	-4.22620e-05	-4.33038e-05	2.41222e-04	3.73392e-04	1.11170e-04	-1.12620e-04	-3.99385e-06
6.18595e-05	1.27196e-05	1.20744e-05	8.11888e-05	1.50809e-04	1.77421e-04	1.60512e-04	1.32301e-04	1.25286e-04	1.35364e-04	1.39857e-04	1.37825e-04	1.42416e-04	1.37139e-04	9.68884e-05	4.90623e-05	5.53530e-05	1.07643e-04	9.17474e-05	-3.26660e-05	-7.64360e-05	1.11170e-04	2.89414e-04	1.11913e-04	-8.86787e-05
5.00357e-05	-1.48254e-05	4.03420e-05	1.09878e-04	9.25507e-05	6.75747e-05	1.02578e-04	1.31571e-04	1.06051e-04	8.73788e-05	1.14256e-04	1.18779e-04	7.02160e-05	5.47056e-05	1.01642e-04	1.04208e-04	3.13494e-05	1.99465e-05	1.07529e-04	9.29519e-05	-8.08075e-05	-1.12620e-04	1.11913e-04	2.22077e-04	1.99345e-05
-2.09599e-05	3.52597e-05	4.38084e-05	2.27790e-05	2.04862e-05	2.65852e-05	2.58610e-05	3.49928e-05	5.51048e-05	5.66957e-05	3.32463e-05	1.98488e-05	3.10042e-05	3.61576e-05	2.48771e-05	2.85084e-05	4.62375e-05	3.21643e-05	-3.67149e-06	1.13019e-05	5.03831e-05	-3.99385e-06	-8.86787e-05	1.99345e-05	9.47388e-05


==> anc/DayaBay_PROSPECT_JointUnfold_U235_Smearing_Matrix.txt <==
#Smearing matrix used to apply effects of unfolding to a reference model or measurement against the Daya Bay/PROSPECT U235 Spectrum
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500

7.85841e-01	2.76357e-01	-3.13840e-02	-2.81773e-02	9.75080e-04	-4.88331e-03	-5.99787e-03	1.96761e-03	-1.80103e-03	-3.05994e-03	9.87450e-03	1.19255e-02	-2.08676e-03	-1.22823e-02	-9.82662e-03	1.72945e-03	9.53070e-03	6.41780e-03	1.82398e-03	-6.92024e-03	-1.74943e-02	-7.35130e-03	2.43196e-02	2.87077e-02	-3.72536e-02
2.51788e-01	5.23516e-01	2.61624e-01	-6.66368e-03	-3.99575e-02	4.40882e-03	1.11172e-02	-1.24655e-02	-4.95557e-03	1.75559e-02	-4.47469e-04	-1.25554e-02	6.15304e-05	1.05507e-02	2.93342e-04	-1.09563e-02	1.42683e-03	9.41508e-03	-3.72789e-03	-1.06219e-02	1.72571e-03	1.29014e-02	-7.75753e-03	-1.75582e-02	1.22336e-02
-4.03772e-02	3.14160e-01	4.76453e-01	2.63411e-01	2.40166e-02	-4.77141e-02	-8.60644e-04	2.10303e-02	-2.89990e-04	-9.74192e-03	-7.29876e-03	-9.14635e-04	-1.39139e-03	5.41578e-03	1.12105e-02	2.87638e-03	-7.01973e-03	-1.51235e-02	-7.58470e-03	1.53096e-02	1.80296e-02	-5.83348e-03	-2.86020e-02	-8.28168e-03	2.00718e-02
-1.83871e-02	-1.90679e-02	3.12955e-01	4.62467e-01	2.58778e-01	3.56695e-02	-2.26826e-02	-1.64027e-03	7.51506e-04	-9.55172e-03	-6.91079e-03	-4.06676e-03	2.38391e-03	8.84473e-03	4.29175e-03	6.28094e-03	-2.91898e-03	-2.53830e-02	-4.32815e-03	2.87468e-02	8.80523e-03	-2.46960e-02	-1.26424e-02	1.73927e-02	-4.14075e-03
1.88379e-02	-7.24851e-02	3.01440e-02	3.03307e-01	4.33733e-01	2.86585e-01	6.14590e-02	-4.40475e-02	-3.08706e-02	9.97635e-03	1.24147e-02	-1.60792e-02	-8.53409e-03	2.05083e-02	3.10119e-03	-1.64119e-02	-9.14821e-04	1.03739e-02	3.49093e-03	-8.00311e-03	-8.33531e-03	-2.26752e-03	8.16415e-03	1.41668e-02	-1.73620e-02
-5.75357e-04	1.09641e-02	-8.05849e-02	4.82696e-02	3.20596e-01	4.21946e-01	2.78715e-01	5.40919e-02	-5.08344e-02	-1.35756e-02	2.01893e-02	-6.15768e-04	-1.33296e-02	3.57041e-03	-5.05941e-03	-1.38344e-02	1.20027e-02	2.53040e-02	1.53477e-04	-2.98960e-02	-1.90160e-02	1.96124e-02	2.20666e-02	-5.55389e-03	-1.36551e-02
-2.66059e-03	8.37718e-03	-2.43103e-02	-3.80000e-02	6.41414e-02	2.84187e-01	4.15295e-01	2.84519e-01	5.74238e-02	-3.64052e-02	-1.34705e-02	1.42123e-02	-1.71550e-03	-2.19166e-02	-1.79009e-02	1.27706e-02	2.94305e-02	1.05607e-03	-1.75771e-02	-9.40274e-03	-6.03132e-03	6.65908e-03	1.32590e-02	2.20184e-03	-1.31905e-02
1.58411e-02	-3.55196e-02	2.89923e-02	-5.96599e-03	-6.53351e-02	5.25860e-02	3.03441e-01	4.13672e-01	2.79093e-01	7.23136e-02	-2.87196e-02	-2.81856e-02	-8.25486e-03	-2.94658e-03	-6.98613e-03	1.00809e-02	2.06059e-02	-1.17004e-02	-2.22286e-02	9.62883e-03	1.43666e-02	-1.07390e-02	-1.15780e-02	1.68764e-02	-8.38739e-03
1.19807e-02	-1.05431e-02	5.90648e-03	5.25000e-03	-3.84818e-02	-4.75426e-02	8.04994e-02	2.93522e-01	4.01839e-01	2.96378e-01	8.02928e-02	-6.57983e-02	-4.76850e-02	2.91166e-02	2.26449e-02	-1.32346e-02	-1.25379e-02	-5.86118e-03	6.84301e-04	1.04143e-02	1.08876e-02	-7.02921e-03	-2.12901e-02	1.74746e-03	9.79169e-03
5.17118e-03	2.70322e-02	-2.64593e-02	-1.96198e-02	5.51101e-03	-1.61870e-02	-3.06532e-02	7.02349e-02	2.86250e-01	4.11784e-01	2.84779e-01	4.76099e-02	-4.84753e-02	2.93825e-03	2.06163e-02	-1.39483e-02	-2.50080e-02	-6.01362e-03	1.78199e-02	1.14222e-02	-4.43001e-03	-2.40231e-03	-1.17200e-02	-1.15026e-02	1.62017e-02
2.58004e-02	-1.48699e-03	-1.85915e-02	-2.24822e-02	-3.04843e-04	1.52896e-02	-4.66332e-03	-3.71006e-02	5.86680e-02	2.79060e-01	3.97609e-01	2.91495e-01	8.11156e-02	-3.34147e-02	-3.48905e-02	-6.11070e-03	5.15010e-03	-7.47506e-03	-5.39665e-04	1.40976e-02	-1.36557e-03	-1.11711e-02	-3.20121e-03	9.86635e-03	-4.40303e-03
3.57265e-02	-3.08628e-02	-4.52883e-03	4.88709e-04	-1.66575e-02	2.54821e-03	3.67930e-02	-1.71948e-02	-7.00344e-02	5.40835e-02	2.97994e-01	4.23915e-01	2.92899e-01	6.11997e-02	-5.89392e-02	-3.04592e-02	2.56114e-02	4.61050e-03	-2.22814e-02	1.75159e-03	8.10877e-03	-7.36256e-03	9.94145e-04	2.21905e-02	-1.96427e-02
1.06005e-02	-5.88131e-03	-1.03800e-02	1.09318e-02	-3.67019e-03	-9.02115e-03	1.80448e-02	6.60342e-03	-4.73275e-02	-4.09253e-02	9.00838e-02	2.89427e-01	3.93873e-01	2.86803e-01	6.55372e-02	-4.47254e-02	-1.58760e-02	1.08839e-02	-6.58398e-03	-1.85896e-02	-2.97855e-03	1.62016e-02	1.03301e-02	-3.55822e-03	-8.85213e-03
-1.33241e-02	1.71540e-02	-5.40675e-03	8.89717e-04	1.40861e-02	-2.50800e-03	-1.79765e-02	-4.83063e-03	1.25393e-02	-5.14696e-03	-3.54697e-02	4.59412e-02	2.73423e-01	4.21956e-01	2.95027e-01	6.54300e-02	-4.49967e-02	-2.61263e-02	6.39809e-03	-9.51578e-03	-1.24024e-02	1.57599e-02	1.33401e-02	-1.09321e-02	-2.35724e-03
-5.54342e-03	-3.48119e-03	1.23782e-02	3.14269e-03	1.51170e-03	-5.85176e-03	-8.51407e-03	-4.35344e-03	1.55273e-02	2.23080e-02	-3.28266e-02	-6.62481e-02	6.45420e-02	3.06187e-01	4.07575e-01	2.88199e-01	7.43254e-02	-5.69696e-02	-3.76825e-02	1.80712e-02	7.99063e-03	-1.68374e-02	-2.14979e-03	2.23041e-02	-1.26535e-02
1.36458e-02	-2.21789e-02	8.10134e-03	1.39640e-02	-1.96050e-02	-1.40378e-02	2.48187e-02	1.52078e-02	-1.30009e-02	-4.59547e-03	2.73242e-03	-2.83074e-02	-3.88061e-02	7.39819e-02	2.79120e-01	4.08674e-01	3.06008e-01	5.45367e-02	-6.58011e-02	-7.58769e-03	2.06033e-02	-1.96177e-02	-1.82980e-02	2.74931e-02	-6.10070e-03
1.46239e-02	-2.64104e-03	-1.09141e-02	-6.63502e-03	-1.24881e-02	4.09635e-03	2.69315e-02	1.56897e-02	-1.91254e-02	-2.51374e-02	8.05675e-03	1.80181e-02	-2.11023e-02	-4.22797e-02	5.66452e-02	2.75963e-01	4.18883e-01	3.05525e-01	6.11807e-02	-5.91267e-02	-2.40644e-02	1.19171e-02	-8.91210e-03	-1.01070e-02	1.59548e-02
6.97553e-03	1.52794e-02	-1.60674e-02	-3.16062e-02	7.02741e-03	2.76338e-02	4.72550e-03	-6.51241e-03	-6.20405e-03	-5.28461e-03	3.00172e-03	3.05424e-03	7.02528e-03	-1.33173e-02	-4.88519e-02	3.90846e-02	2.80298e-01	4.44890e-01	3.13277e-01	3.63473e-02	-6.76232e-02	-1.46797e-02	1.25003e-02	-5.28147e-03	5.25934e-03
8.04637e-03	-3.14167e-03	-6.29185e-03	-6.24739e-03	3.69382e-03	1.12978e-02	-2.20218e-03	-1.19440e-02	-6.33381e-04	1.47167e-02	7.49586e-03	-1.63062e-02	-3.29024e-03	1.79914e-02	-2.14619e-02	-5.44194e-02	4.91970e-02	2.86603e-01	4.39682e-01	3.10070e-01	3.99374e-02	-8.11107e-02	-1.14471e-02	4.64281e-02	-2.57129e-02
4.64903e-03	-2.02801e-02	9.40168e-03	2.55629e-02	-9.24443e-03	-2.11678e-02	2.18040e-03	7.15807e-03	4.60106e-04	4.79364e-03	7.25252e-03	-1.28265e-03	-1.39942e-02	-4.49904e-03	1.56744e-02	-5.24605e-03	-5.04030e-02	2.27443e-02	2.84421e-01	4.66161e-01	3.03520e-01	2.17039e-02	-6.28334e-02	8.90762e-03	-4.68823e-03
-9.15697e-03	-3.40383e-04	1.40333e-02	6.77764e-03	-6.06047e-03	-1.53102e-02	9.18065e-04	1.07302e-02	3.57385e-03	-3.29613e-03	-3.30640e-03	5.92961e-03	-1.22473e-03	-9.56205e-03	5.52945e-03	1.67842e-02	-1.53032e-02	-5.97782e-02	2.99329e-02	2.87446e-01	4.57007e-01	3.27830e-01	2.35968e-02	-1.02293e-01	2.64928e-02
-5.97730e-03	1.70106e-02	-4.94238e-03	-1.69129e-02	1.45759e-03	1.19462e-02	4.11926e-03	-6.03846e-03	-1.81802e-03	4.07109e-03	-6.04393e-03	-6.48064e-03	1.05679e-02	1.31720e-02	-9.79966e-03	-1.26214e-02	1.60373e-02	-1.17245e-03	-6.26326e-02	1.43182e-02	2.96302e-01	4.85832e-01	3.04661e-01	-6.62058e-03	-4.74832e-02
1.94462e-02	-8.37015e-03	-1.98462e-02	-3.05475e-03	4.35116e-03	1.02194e-02	6.85418e-03	-4.63012e-03	-8.05943e-03	-1.67361e-03	2.17741e-03	-1.12790e-03	2.86169e-03	8.32201e-03	-1.18293e-04	-9.86692e-03	-3.21915e-03	1.32455e-02	-3.14686e-03	-5.08123e-02	1.35461e-02	2.72842e-01	4.90589e-01	3.40873e-01	-8.04503e-02
1.31315e-02	-1.85252e-02	-4.40217e-04	7.54768e-03	1.21671e-03	-6.19953e-03	-6.42528e-04	7.72960e-03	-1.61616e-03	-8.81351e-03	5.70059e-03	8.43346e-03	-7.25372e-03	-9.37074e-03	7.29331e-03	1.16993e-02	-9.16596e-03	-1.10585e-02	2.35057e-02	8.96295e-03	-7.05481e-02	-1.50341e-02	2.96857e-01	5.18729e-01	2.38813e-01
-3.55939e-02	2.67643e-02	2.59848e-02	-5.70375e-03	-1.34042e-02	-5.33300e-04	-3.66259e-03	-3.18179e-03	6.55511e-03	1.14293e-02	1.60485e-03	-1.22815e-02	-3.39615e-03	4.85067e-03	-6.49410e-03	-9.71284e-04	1.82246e-02	6.68927e-03	-2.02251e-02	2.11411e-03	1.81444e-02	-7.64441e-02	-4.43568e-02	3.62004e-01	7.32834e-01


==> anc/DayaBay_PROSPECT_JointUnfold_U235_Spectrum.txt <==
#Jointly unfolded U235 spectrum from Daya Bay and PROSPECT
#Spectrum units are x10^(-43) cm^2/fission/MeV
#Energy bins are all 250 keV wide except the last bin which is 700keV wide with bin edges:  1.800, 2.050, 2.300, 2.550, 2.800, 3.050, 3.300, 3.550, 3.800, 4.050, 4.300, 4.550, 4.800, 5.050, 5.300, 5.550, 5.800, 6.050, 6.300, 6.550, 6.800, 7.050, 7.300, 7.550, 7.800, 8.500
#bin low [MeV], bin center [MeV], bin high [MeV], Joint Spectrum

1.800	1.925	2.050	3.20914e-01
2.050	2.175	2.300	5.72199e-01
2.300	2.425	2.550	9.13075e-01
2.550	2.675	2.800	1.21363e+00
2.800	2.925	3.050	1.45616e+00
3.050	3.175	3.300	1.64875e+00
3.300	3.425	3.550	1.77908e+00
3.550	3.675	3.800	1.81270e+00
3.800	3.925	4.050	1.74045e+00
4.050	4.175	4.300	1.61821e+00
4.300	4.425	4.550	1.51392e+00
4.550	4.675	4.800	1.43130e+00
4.800	4.925	5.050	1.33005e+00
5.050	5.175	5.300	1.19572e+00
5.300	5.425	5.550	1.05613e+00
5.550	5.675	5.800	9.41475e-01
5.800	5.925	6.050	8.42108e-01
6.050	6.175	6.300	7.18486e-01
6.300	6.425	6.550	5.64490e-01
6.550	6.675	6.800	4.28858e-01
6.800	6.925	7.050	3.34732e-01
7.050	7.175	7.300	2.46597e-01
7.300	7.425	7.550	1.57569e-01
7.550	7.675	7.800	1.12926e-01
7.800	8.150	8.500	4.23448e-02


==> anc/JointPromptEnergyCovarianceMatrix_RateShape.txt <==
# The Covariance matrix of the prompt energy spectra of the IBD reaction from 235U and 239Pu fissions. 
# The spectral uncertainty and flux uncertainty of the measurements are included here. 
# The first 26 bins represent 235U spectrum, while the last 26 bins represent 239Pu spectrum. 
2.51825e-90	8.14653e-91	1.06449e-90	7.78475e-91	6.86885e-91	6.52158e-91	8.97714e-91	6.52797e-91	6.63123e-91	7.5972e-91	4.1715e-91	8.60359e-91	4.75889e-91	4.33909e-91	4.66248e-91	3.3326e-91	4.04256e-91	2.01752e-91	1.23224e-91	1.97595e-91	1.11569e-91	1.9511e-91	9.1746e-93	2.04527e-92	-1.99045e-92	1.13163e-91	-1.00152e-90	1.24751e-90	1.31519e-90	1.01213e-90	1.23844e-90	1.09002e-90	7.5627e-91	6.9198e-91	5.04413e-91	7.3602e-91	7.03503e-91	4.09389e-91	5.44312e-91	5.66259e-91	3.54517e-91	4.12974e-91	3.34275e-91	2.1235e-91	2.9008e-91	1.78761e-91	1.09524e-91	3.78302e-92	5.68495e-92	5.4624e-92	4.42638e-92	1.08142e-91	
8.14653e-91	9.00831e-90	1.79507e-90	1.80778e-90	2.63361e-90	2.81257e-90	2.50625e-90	2.73164e-90	2.70667e-90	2.93552e-90	2.83194e-90	2.14104e-90	2.38672e-90	2.29975e-90	1.78009e-90	1.80038e-90	1.47837e-90	1.23331e-90	1.20921e-90	9.44072e-91	6.97235e-91	4.47932e-91	3.66126e-91	2.63883e-91	1.47019e-91	1.25596e-91	1.04356e-90	-2.51466e-90	3.12952e-90	2.9252e-90	2.51959e-90	2.56486e-90	2.95028e-90	2.35327e-90	2.40576e-90	3.04747e-90	2.93099e-90	2.85215e-90	2.51827e-90	2.51079e-90	2.16127e-90	1.96437e-90	1.7156e-90	1.14633e-90	1.04111e-90	9.79878e-91	8.42718e-91	6.38222e-91	3.94766e-91	2.55376e-91	1.7654e-91	1.19886e-91	
1.06449e-90	1.79507e-90	1.20031e-89	3.30984e-90	4.09759e-90	4.6999e-90	5.40112e-90	4.80402e-90	5.2223e-90	5.55298e-90	4.58955e-90	5.39589e-90	4.38262e-90	4.03363e-90	3.75446e-90	3.24916e-90	3.09357e-90	2.22896e-90	1.8533e-90	1.79476e-90	1.38967e-90	1.32864e-90	6.37379e-91	4.74803e-91	2.37866e-91	1.64624e-91	1.01321e-90	2.76357e-90	-8.58878e-90	4.78767e-90	4.8835e-90	4.71881e-90	4.47883e-90	4.14251e-90	4.08934e-90	5.30075e-90	5.78043e-90	4.43282e-90	4.64841e-90	4.67517e-90	3.67589e-90	3.65131e-90	3.03908e-90	2.19494e-90	2.27113e-90	1.74684e-90	1.62489e-90	9.03683e-91	8.83414e-91	5.30672e-91	4.52495e-91	1.7466e-91	
7.78475e-91	1.80778e-90	3.30984e-90	1.6853e-89	4.5569e-90	6.71846e-90	8.40957e-90	7.58858e-90	8.22352e-90	8.77427e-90	7.46807e-90	8.25818e-90	7.14132e-90	6.53812e-90	5.81303e-90	5.14405e-90	4.73536e-90	3.4939e-90	2.99692e-90	2.74778e-90	2.13787e-90	1.96271e-90	1.0605e-90	7.52747e-91	4.19715e-91	1.32162e-91	6.08395e-91	2.44229e-90	4.36752e-90	-1.11017e-89	7.451e-90	6.75188e-90	6.76039e-90	6.51428e-90	6.80765e-90	8.43058e-90	9.34318e-90	7.26906e-90	7.29582e-90	7.13292e-90	5.64584e-90	5.60352e-90	4.72486e-90	3.34629e-90	3.31925e-90	2.58698e-90	2.48199e-90	1.42727e-90	1.34793e-90	8.00604e-91	6.91118e-91	1.53661e-91	
6.86885e-91	2.63361e-90	4.09759e-90	4.5569e-90	2.32699e-89	7.44132e-90	9.34671e-90	1.06615e-89	1.11296e-89	1.18077e-89	1.14909e-89	9.32838e-90	9.76647e-90	9.05414e-90	7.21681e-90	7.06713e-90	5.97342e-90	4.88961e-90	4.6457e-90	3.68251e-90	2.89187e-90	2.02388e-90	1.54738e-90	1.08486e-90	6.52495e-91	2.66213e-91	8.38267e-91	2.22147e-90	4.67854e-90	7.8166e-90	-9.82235e-90	1.04485e-89	1.04904e-89	8.72392e-90	9.45914e-90	1.15684e-89	1.20033e-89	1.05202e-89	9.86238e-90	9.62174e-90	7.94197e-90	7.54503e-90	6.43126e-90	4.45155e-90	4.10922e-90	3.52986e-90	3.22782e-90	2.22305e-90	1.74595e-90	1.03616e-90	8.36032e-91	2.77681e-91	
6.52158e-91	2.81257e-90	4.6999e-90	6.71846e-90	7.44132e-90	2.98499e-89	9.25753e-90	1.30321e-89	1.3974e-89	1.42353e-89	1.37895e-89	1.11359e-89	1.19226e-89	1.11088e-89	8.78796e-90	8.62555e-90	7.18767e-90	5.96032e-90	5.68644e-90	4.47702e-90	3.48193e-90	2.42382e-90	1.9119e-90	1.32442e-90	8.06587e-91	3.36749e-91	8.29148e-91	2.4132e-90	4.80406e-90	7.07011e-90	1.09408e-89	-7.21552e-90	1.42161e-89	1.04776e-89	1.11485e-89	1.40648e-89	1.48188e-89	1.26191e-89	1.19276e-89	1.15725e-89	9.50923e-90	9.11988e-90	7.75107e-90	5.34929e-90	4.94283e-90	4.2069e-90	3.89632e-90	2.59742e-90	2.08055e-90	1.23466e-90	1.00524e-90	3.51374e-91	
8.97714e-91	2.50625e-90	5.40112e-90	8.40957e-90	9.34671e-90	9.25753e-90	3.69032e-89	1.16009e-89	1.51903e-89	1.60104e-89	1.32115e-89	1.46612e-89	1.3031e-89	1.20522e-89	1.04589e-89	9.32592e-90	8.38362e-90	6.19733e-90	5.45897e-90	4.83633e-90	3.7263e-90	3.40214e-90	1.97064e-90	1.33328e-90	7.90702e-91	1.79568e-91	5.97678e-91	3.13028e-90	4.29019e-90	6.18427e-90	1.02178e-89	1.37916e-89	-5.53449e-90	1.33485e-89	1.25023e-89	1.52846e-89	1.71561e-89	1.36786e-89	1.32568e-89	1.26143e-89	1.00943e-89	9.95948e-90	8.56287e-90	6.00158e-90	5.75695e-90	4.60072e-90	4.43914e-90	2.68516e-90	2.33403e-90	1.42682e-90	1.18235e-90	2.05533e-91	
6.52797e-91	2.73164e-90	4.80402e-90	7.58858e-90	1.06615e-89	1.30321e-89	1.16009e-89	3.78889e-89	1.17262e-89	1.60281e-89	1.52675e-89	1.32431e-89	1.36447e-89	1.25977e-89	1.0263e-89	9.71185e-90	8.21198e-90	6.68157e-90	6.19901e-90	5.07879e-90	3.8776e-90	2.99091e-90	2.13849e-90	1.4674e-90	8.82443e-91	3.01783e-91	6.89597e-91	2.61193e-90	4.9061e-90	7.16338e-90	9.10799e-90	1.08159e-89	1.49779e-89	-4.84233e-90	1.50484e-89	1.56686e-89	1.67138e-89	1.38997e-89	1.31246e-89	1.26901e-89	1.03157e-89	1.00842e-89	8.593e-90	5.92136e-90	5.51301e-90	4.53425e-90	4.33093e-90	2.72077e-90	2.2703e-90	1.35196e-90	1.13019e-90	3.21283e-91	
6.63123e-91	2.70667e-90	5.2223e-90	8.22352e-90	1.11296e-89	1.3974e-89	1.51903e-89	1.17262e-89	3.98116e-89	1.35215e-89	1.64491e-89	1.55592e-89	1.45317e-89	1.33717e-89	1.11214e-89	1.03695e-89	9.14228e-90	7.25405e-90	6.57818e-90	5.52661e-90	4.35901e-90	3.46969e-90	2.20005e-90	1.59462e-90	9.0917e-91	2.70416e-91	5.43374e-91	2.85443e-90	4.81491e-90	7.39896e-90	9.86442e-90	1.14057e-89	1.39674e-89	1.53703e-89	-9.79093e-91	1.91067e-89	1.79649e-89	1.47176e-89	1.44656e-89	1.39042e-89	1.12685e-89	1.09778e-89	9.28979e-90	6.37281e-90	6.03846e-90	4.8797e-90	4.54226e-90	2.9201e-90	2.53407e-90	1.45026e-90	1.2534e-90	2.8884e-91	
7.5972e-91	2.93552e-90	5.55298e-90	8.77427e-90	1.18077e-89	1.42353e-89	1.60104e-89	1.60281e-89	1.35215e-89	4.07325e-89	1.34481e-89	1.5979e-89	1.60247e-89	1.43895e-89	1.2005e-89	1.11587e-89	9.71211e-90	7.66665e-90	7.03904e-90	5.90355e-90	4.62789e-90	3.65887e-90	2.39923e-90	1.68351e-90	9.78705e-91	3.3994e-91	7.19697e-91	3.20962e-90	5.54551e-90	8.03819e-90	1.0706e-89	1.28803e-89	1.50505e-89	1.37774e-89	1.73015e-89	5.21449e-90	2.17587e-89	1.61754e-89	1.5361e-89	1.50612e-89	1.20536e-89	1.18881e-89	1.0074e-89	6.90662e-90	6.53183e-90	5.31286e-90	4.98855e-90	3.18372e-90	2.71725e-90	1.5858e-90	1.34902e-90	3.65866e-91	
4.1715e-91	2.83194e-90	4.58955e-90	7.46807e-90	1.14909e-89	1.37895e-89	1.32115e-89	1.52675e-89	1.64491e-89	1.34481e-89	3.86971e-89	9.83459e-90	1.46484e-89	1.39862e-89	1.05708e-89	1.07321e-89	8.88706e-90	7.4152e-90	7.16773e-90	5.58693e-90	4.44862e-90	2.98046e-90	2.37801e-90	1.66023e-90	9.99709e-91	3.85977e-91	6.34494e-91	2.46908e-90	5.52479e-90	8.12692e-90	9.54227e-90	1.18906e-89	1.52125e-89	1.29992e-89	1.40536e-89	1.96565e-89	6.39899e-90	1.75776e-89	1.4954e-89	1.43378e-89	1.19065e-89	1.13219e-89	9.54731e-90	6.57894e-90	6.09946e-90	5.12134e-90	4.64151e-90	3.12529e-90	2.57475e-90	1.48492e-90	1.22243e-90	4.12052e-91	
8.60359e-91	2.14104e-90	5.39589e-90	8.25818e-90	9.32838e-90	1.11359e-89	1.46612e-89	1.32431e-89	1.55592e-89	1.5979e-89	9.83459e-90	3.54069e-89	9.99972e-90	1.17073e-89	1.10351e-89	9.18998e-90	8.84908e-90	6.35556e-90	5.3316e-90	5.08793e-90	4.00257e-90	3.95003e-90	1.91294e-90	1.36902e-90	7.34146e-91	1.51424e-91	3.73701e-91	3.27879e-90	3.91467e-90	6.0334e-90	9.56493e-90	1.12978e-89	1.24075e-89	1.16686e-89	1.20555e-89	1.51415e-89	1.88217e-89	2.45027e-90	1.517e-89	1.27462e-89	9.86462e-90	1.0043e-89	8.53634e-90	5.80833e-90	5.64963e-90	4.35076e-90	4.22727e-90	2.54225e-90	2.31103e-90	1.3455e-90	1.20759e-90	1.62099e-91	
4.75889e-91	2.38672e-90	4.38262e-90	7.14132e-90	9.76647e-90	1.19226e-89	1.3031e-89	1.36447e-89	1.45317e-89	1.60247e-89	1.46484e-89	9.99972e-90	3.09789e-89	9.80428e-90	9.87089e-90	9.76391e-90	8.10364e-90	6.60377e-90	6.15816e-90	5.0793e-90	3.94105e-90	3.04814e-90	2.14735e-90	1.46607e-90	8.71669e-91	3.19993e-91	4.96212e-91	2.51267e-90	4.76049e-90	6.92241e-90	9.24686e-90	1.10977e-89	1.31156e-89	1.17463e-89	1.29371e-89	1.54516e-89	1.69787e-89	1.57505e-89	2.93385e-90	1.47686e-89	1.06513e-89	1.01901e-89	8.74423e-90	5.96692e-90	5.64186e-90	4.57582e-90	4.2913e-90	2.72205e-90	2.27131e-90	1.35057e-90	1.11785e-90	3.37467e-91	
4.33909e-91	2.29975e-90	4.03363e-90	6.53812e-90	9.05414e-90	1.11088e-89	1.20522e-89	1.25977e-89	1.33717e-89	1.43895e-89	1.39862e-89	1.17073e-89	9.80428e-90	2.75606e-89	7.16417e-90	8.56015e-90	7.62238e-90	6.02729e-90	5.82301e-90	4.66441e-90	3.64637e-90	2.69001e-90	2.03939e-90	1.35958e-90	8.34168e-91	3.02951e-91	5.2871e-91	2.35443e-90	4.73442e-90	6.71727e-90	8.78764e-90	1.04428e-89	1.2229e-89	1.10486e-89	1.2156e-89	1.48014e-89	1.57632e-89	1.32043e-89	1.42473e-89	1.35677e-90	1.15458e-89	9.82348e-90	8.11639e-90	5.69379e-90	5.27753e-90	4.38279e-90	4.06366e-90	2.61958e-90	2.12197e-90	1.28194e-90	1.02916e-90	3.23173e-91	
4.66248e-91	1.78009e-90	3.75446e-90	5.81303e-90	7.21681e-90	8.78796e-90	1.04589e-89	1.0263e-89	1.11214e-89	1.2005e-89	1.05708e-89	1.10351e-89	9.87089e-90	7.16417e-90	2.27105e-89	5.57331e-90	6.28535e-90	5.06353e-90	4.44608e-90	3.91521e-90	3.04596e-90	2.63245e-90	1.60183e-90	1.11325e-90	6.44756e-91	2.06965e-91	3.29445e-91	2.24845e-90	3.59892e-90	5.26336e-90	7.50523e-90	8.79478e-90	9.9195e-90	9.0989e-90	9.91031e-90	1.19957e-89	1.32539e-89	1.06194e-89	1.0562e-89	1.14538e-89	-3.47743e-90	8.66106e-90	6.81112e-90	4.56045e-90	4.42209e-90	3.49029e-90	3.32791e-90	2.0341e-90	1.75021e-90	1.02913e-90	8.73495e-91	2.16312e-91	
3.3326e-91	1.80038e-90	3.24916e-90	5.14405e-90	7.06713e-90	8.62555e-90	9.32592e-90	9.71185e-90	1.03695e-89	1.11587e-89	1.07321e-89	9.18998e-90	9.76391e-90	8.56015e-90	5.57331e-90	2.28215e-89	5.01088e-90	4.7463e-90	4.62428e-90	3.68605e-90	2.92974e-90	2.18638e-90	1.62866e-90	1.10555e-90	6.76898e-91	2.97088e-91	3.78548e-91	1.88545e-90	3.74319e-90	5.40657e-90	7.0724e-90	8.41315e-90	9.84452e-90	8.90761e-90	9.74125e-90	1.18247e-89	1.26423e-89	1.05254e-89	1.00637e-89	1.0083e-89	9.24162e-90	5.22849e-91	7.04367e-90	4.54998e-90	4.17277e-90	3.48404e-90	3.19218e-90	2.05062e-90	1.67752e-90	9.91675e-91	8.02605e-91	2.98936e-91	
4.04256e-91	1.47837e-90	3.09357e-90	4.73536e-90	5.97342e-90	7.18767e-90	8.38362e-90	8.21198e-90	9.14228e-90	9.71211e-90	8.88706e-90	8.84908e-90	8.10364e-90	7.62238e-90	6.28535e-90	5.01088e-90	1.82554e-89	3.36937e-90	3.60591e-90	3.28017e-90	2.54775e-90	2.20218e-90	1.32323e-90	9.46011e-91	5.47982e-91	2.09862e-91	2.93104e-91	1.86838e-90	3.00221e-90	4.5096e-90	6.29219e-90	7.47949e-90	8.594e-90	7.86705e-90	8.42423e-90	1.02759e-89	1.10798e-89	9.19638e-90	8.99375e-90	8.52402e-90	7.02837e-90	7.11198e-90	-1.87219e-90	4.44424e-90	3.81443e-90	2.93221e-90	2.80059e-90	1.73817e-90	1.49915e-90	8.579e-91	7.27639e-91	2.08759e-91	
2.01752e-91	1.23331e-90	2.22896e-90	3.4939e-90	4.88961e-90	5.96032e-90	6.19733e-90	6.68157e-90	7.25405e-90	7.66665e-90	7.4152e-90	6.35556e-90	6.60377e-90	6.02729e-90	5.06353e-90	4.7463e-90	3.36937e-90	1.34649e-89	2.45734e-90	2.51658e-90	2.0635e-90	1.52898e-90	1.12287e-90	7.87227e-91	4.67758e-91	2.24703e-91	2.19829e-91	1.24664e-90	2.56139e-90	3.75062e-90	4.79378e-90	5.70757e-90	6.90633e-90	6.10258e-90	6.52037e-90	7.98853e-90	8.55031e-90	7.08066e-90	6.81094e-90	6.63779e-90	5.30136e-90	5.21914e-90	4.7966e-90	-4.27156e-90	3.38212e-90	2.3455e-90	2.09569e-90	1.34268e-90	1.11332e-90	6.35417e-91	5.42625e-91	2.2081e-91	
1.23224e-91	1.20921e-90	1.8533e-90	2.99692e-90	4.6457e-90	5.68644e-90	5.45897e-90	6.19901e-90	6.57818e-90	7.03904e-90	7.16773e-90	5.3316e-90	6.15816e-90	5.82301e-90	4.44608e-90	4.62428e-90	3.60591e-90	2.45734e-90	1.08297e-89	1.81917e-90	1.76328e-90	1.27418e-90	1.03149e-90	7.5071e-91	4.50886e-91	2.41078e-91	2.66183e-91	1.02694e-90	2.67226e-90	3.77898e-90	4.4175e-90	5.30978e-90	6.59898e-90	5.79383e-90	6.3173e-90	7.62895e-90	7.95539e-90	6.79878e-90	6.49772e-90	6.26158e-90	5.1755e-90	4.88301e-90	4.20276e-90	3.38268e-90	-3.83726e-90	2.75221e-90	2.13543e-90	1.3381e-90	1.10265e-90	6.13488e-91	5.03457e-91	2.37326e-91	
1.97595e-91	9.44072e-91	1.79476e-90	2.74778e-90	3.68251e-90	4.47702e-90	4.83633e-90	5.07879e-90	5.52661e-90	5.90355e-90	5.58693e-90	5.08793e-90	5.0793e-90	4.66441e-90	3.91521e-90	3.68605e-90	3.28017e-90	2.51658e-90	1.81917e-90	7.84248e-90	1.15784e-90	1.14802e-90	8.72487e-91	5.83587e-91	3.50351e-91	1.49771e-91	1.94064e-91	1.08739e-90	2.04251e-90	2.92874e-90	3.85772e-90	4.53634e-90	5.35152e-90	4.71049e-90	5.07175e-90	6.22748e-90	6.72266e-90	5.49979e-90	5.36428e-90	5.19852e-90	4.15401e-90	4.07995e-90	3.38018e-90	2.38025e-90	2.68614e-90	-3.5777e-90	2.10469e-90	1.09873e-90	8.66661e-91	5.20176e-91	4.36514e-91	1.53901e-91	
1.11569e-91	6.97235e-91	1.38967e-90	2.13787e-90	2.89187e-90	3.48193e-90	3.7263e-90	3.8776e-90	4.35901e-90	4.62789e-90	4.44862e-90	4.00257e-90	3.94105e-90	3.64637e-90	3.04596e-90	2.92974e-90	2.54775e-90	2.0635e-90	1.76328e-90	1.15784e-90	5.88581e-90	6.37116e-91	6.23704e-91	4.60455e-91	2.74279e-91	1.11104e-91	9.92982e-92	8.26925e-91	1.58188e-90	2.35439e-90	3.06122e-90	3.65175e-90	4.33282e-90	3.83886e-90	4.06181e-90	5.02558e-90	5.37087e-90	4.45813e-90	4.36686e-90	4.22304e-90	3.37995e-90	3.26818e-90	2.75295e-90	1.86351e-90	1.89471e-90	1.84626e-90	-3.33702e-90	1.07946e-90	7.83397e-91	4.36798e-91	3.71545e-91	1.16904e-91	
1.9511e-91	4.47932e-91	1.32864e-90	1.96271e-90	2.02388e-90	2.42382e-90	3.40214e-90	2.99091e-90	3.46969e-90	3.65887e-90	2.98046e-90	3.95003e-90	3.04814e-90	2.69001e-90	2.63245e-90	2.18638e-90	2.20218e-90	1.52898e-90	1.27418e-90	1.14802e-90	6.37116e-91	5.16406e-90	2.79981e-91	3.0429e-91	1.91554e-91	4.66509e-92	3.4052e-92	8.53542e-91	9.62011e-91	1.52736e-90	2.56216e-90	2.94925e-90	3.13541e-90	2.89411e-90	3.03833e-90	3.74732e-90	4.20013e-90	3.31573e-90	3.30009e-90	3.15206e-90	2.43478e-90	2.46402e-90	2.05783e-90	1.39724e-90	1.3549e-90	1.12886e-90	1.39431e-90	-1.89098e-90	7.09791e-91	3.56382e-91	2.91426e-91	4.88676e-92	
9.1746e-93	3.66126e-91	6.37379e-91	1.0605e-90	1.54738e-90	1.9119e-90	1.97064e-90	2.13849e-90	2.20005e-90	2.39923e-90	2.37801e-90	1.91294e-90	2.14735e-90	2.03939e-90	1.60183e-90	1.62866e-90	1.32323e-90	1.12287e-90	1.03149e-90	8.72487e-91	6.23704e-91	2.79981e-91	3.24711e-90	1.56349e-91	1.37925e-91	9.28534e-92	4.58775e-92	3.52593e-91	9.11136e-91	1.34411e-90	1.69287e-90	2.00946e-90	2.36339e-90	2.09486e-90	2.33183e-90	2.79455e-90	2.94428e-90	2.44531e-90	2.34705e-90	2.2541e-90	1.8204e-90	1.75376e-90	1.4862e-90	1.02111e-90	1.00355e-90	7.82084e-91	8.04877e-91	6.08166e-91	-1.79406e-90	3.43326e-91	2.31491e-91	9.38529e-92	
2.04527e-92	2.63883e-91	4.74803e-91	7.52747e-91	1.08486e-90	1.32442e-90	1.33328e-90	1.4674e-90	1.59462e-90	1.68351e-90	1.66023e-90	1.36902e-90	1.46607e-90	1.35958e-90	1.11325e-90	1.10555e-90	9.46011e-91	7.87227e-91	7.5071e-91	5.83587e-91	4.60455e-91	3.0429e-91	1.56349e-91	2.13051e-90	6.94052e-92	4.42155e-92	3.0426e-92	2.63301e-91	6.22647e-91	9.34393e-91	1.17773e-90	1.39806e-90	1.69021e-90	1.47295e-90	1.57072e-90	1.89986e-90	2.0047e-90	1.67427e-90	1.6206e-90	1.56384e-90	1.25794e-90	1.20978e-90	1.00852e-90	6.91308e-91	6.44876e-91	5.50319e-91	5.18859e-91	3.49442e-91	3.59928e-91	-1.688e-90	1.84826e-91	4.92525e-92	
-1.99045e-92	1.47019e-91	2.37866e-91	4.19715e-91	6.52495e-91	8.06587e-91	7.90702e-91	8.82443e-91	9.0917e-91	9.78705e-91	9.99709e-91	7.34146e-91	8.71669e-91	8.34168e-91	6.44756e-91	6.76898e-91	5.47982e-91	4.67758e-91	4.50886e-91	3.50351e-91	2.74279e-91	1.91554e-91	1.37925e-91	6.94052e-92	1.30593e-90	3.25249e-93	1.56466e-93	1.12743e-91	3.80708e-91	5.93995e-91	7.06472e-91	8.47121e-91	1.04937e-90	9.22964e-91	1.02137e-90	1.20377e-90	1.23397e-90	1.09548e-90	1.01013e-90	9.63677e-91	7.9426e-91	7.37997e-91	6.31391e-91	4.36303e-91	4.0546e-91	3.49647e-91	3.33128e-91	2.24978e-91	2.00436e-91	1.46828e-91	-1.26839e-90	1.47865e-92	
1.13163e-91	1.25596e-91	1.64624e-91	1.32162e-91	2.66213e-91	3.36749e-91	1.79568e-91	3.01783e-91	2.70416e-91	3.3994e-91	3.85977e-91	1.51424e-91	3.19993e-91	3.02951e-91	2.06965e-91	2.97088e-91	2.09862e-91	2.24703e-91	2.41078e-91	1.49771e-91	1.11104e-91	4.66509e-92	9.28534e-92	4.42155e-92	3.25249e-93	5.45621e-91	1.58267e-91	1.20446e-91	3.34261e-91	3.25591e-91	3.47113e-91	3.91317e-91	3.61266e-91	3.06593e-91	3.00179e-91	4.15332e-91	3.73716e-91	2.44934e-91	3.0802e-91	2.94376e-91	2.14265e-91	2.53075e-91	1.84481e-91	1.51923e-91	1.60358e-91	1.1961e-91	9.92085e-92	6.85802e-92	8.46361e-92	6.16842e-92	8.03999e-92	3.90206e-91	
-1.00152e-90	1.04356e-90	1.01321e-90	6.08395e-91	8.38267e-91	8.29148e-91	5.97678e-91	6.89597e-91	5.43374e-91	7.19697e-91	6.34494e-91	3.73701e-91	4.96212e-91	5.2871e-91	3.29445e-91	3.78548e-91	2.93104e-91	2.19829e-91	2.66183e-91	1.94064e-91	9.92982e-92	3.4052e-92	4.58775e-92	3.0426e-92	1.56466e-93	1.58267e-91	6.44194e-90	1.55975e-90	2.32701e-90	2.20535e-90	2.15909e-90	2.13243e-90	2.35623e-90	1.97357e-90	1.94841e-90	2.14689e-90	1.74522e-90	1.98078e-90	1.61744e-90	1.50494e-90	1.29302e-90	1.13408e-90	1.0349e-90	6.98529e-91	5.89953e-91	5.74859e-91	3.84694e-91	4.11004e-91	1.56593e-91	1.51259e-91	6.84382e-92	1.66594e-91	
1.24751e-90	-2.51466e-90	2.76357e-90	2.44229e-90	2.22147e-90	2.4132e-90	3.13028e-90	2.61193e-90	2.85443e-90	3.20962e-90	2.46908e-90	3.27879e-90	2.51267e-90	2.35443e-90	2.24845e-90	1.88545e-90	1.86838e-90	1.24664e-90	1.02694e-90	1.08739e-90	8.26925e-91	8.53542e-91	3.52593e-91	2.63301e-91	1.12743e-91	1.20446e-91	1.55975e-90	2.57491e-89	5.24208e-90	6.00544e-90	7.75312e-90	8.161e-90	7.72813e-90	7.69216e-90	7.55037e-90	8.31754e-90	8.44513e-90	6.61303e-90	6.74722e-90	6.49503e-90	5.16602e-90	4.93142e-90	4.07088e-90	3.16873e-90	3.02209e-90	2.26048e-90	1.8842e-90	1.10896e-90	1.00693e-90	6.6763e-91	4.97477e-91	2.25062e-91	
1.31519e-90	3.12952e-90	-8.58878e-90	4.36752e-90	4.67854e-90	4.80406e-90	4.29019e-90	4.9061e-90	4.81491e-90	5.54551e-90	5.52479e-90	3.91467e-90	4.76049e-90	4.73442e-90	3.59892e-90	3.74319e-90	3.00221e-90	2.56139e-90	2.67226e-90	2.04251e-90	1.58188e-90	9.62011e-91	9.11136e-91	6.22647e-91	3.80708e-91	3.34261e-91	2.32701e-90	5.24208e-90	4.3017e-89	1.15172e-89	1.33225e-89	1.4429e-89	1.59771e-89	1.43683e-89	1.4758e-89	1.58448e-89	1.47932e-89	1.48441e-89	1.26234e-89	1.18313e-89	1.05099e-89	9.1948e-90	8.0552e-90	5.89875e-90	4.86048e-90	4.43984e-90	3.74146e-90	2.97828e-90	1.80287e-90	1.19761e-90	7.94855e-91	4.49837e-91	
1.01213e-90	2.9252e-90	4.78767e-90	-1.11017e-89	7.8166e-90	7.07011e-90	6.18427e-90	7.16338e-90	7.39896e-90	8.03819e-90	8.12692e-90	6.0334e-90	6.92241e-90	6.71727e-90	5.26336e-90	5.40657e-90	4.5096e-90	3.75062e-90	3.77898e-90	2.92874e-90	2.35439e-90	1.52736e-90	1.34411e-90	9.34393e-91	5.93995e-91	3.25591e-91	2.20535e-90	6.00544e-90	1.15172e-89	6.43192e-89	1.62699e-89	2.01355e-89	2.34906e-89	2.15717e-89	2.22542e-89	2.38386e-89	2.24814e-89	2.21292e-89	1.90268e-89	1.77083e-89	1.55044e-89	1.35692e-89	1.18527e-89	8.76543e-90	7.26772e-90	6.48864e-90	5.48501e-90	4.32573e-90	2.76605e-90	1.78556e-90	1.22094e-90	5.17059e-91	
1.23844e-90	2.51959e-90	4.8835e-90	7.451e-90	-9.82235e-90	1.09408e-89	1.02178e-89	9.10799e-90	9.86442e-90	1.0706e-89	9.54227e-90	9.56493e-90	9.24686e-90	8.78764e-90	7.50523e-90	7.0724e-90	6.29219e-90	4.79378e-90	4.4175e-90	3.85772e-90	3.06122e-90	2.56216e-90	1.69287e-90	1.17773e-90	7.06472e-91	3.47113e-91	2.15909e-90	7.75312e-90	1.33225e-89	1.62699e-89	8.89278e-89	2.46524e-89	2.79054e-89	2.83712e-89	2.88325e-89	3.11429e-89	3.1342e-89	2.59371e-89	2.50975e-89	2.36596e-89	1.9372e-89	1.79129e-89	1.50288e-89	1.16512e-89	1.05488e-89	8.32155e-90	7.12648e-90	4.57509e-90	3.82266e-90	2.4353e-90	1.80396e-90	6.95031e-91	
1.09002e-90	2.56486e-90	4.71881e-90	6.75188e-90	1.04485e-89	-7.21552e-90	1.37916e-89	1.08159e-89	1.14057e-89	1.28803e-89	1.18906e-89	1.12978e-89	1.10977e-89	1.04428e-89	8.79478e-90	8.41315e-90	7.47949e-90	5.70757e-90	5.30978e-90	4.53634e-90	3.65175e-90	2.94925e-90	2.00946e-90	1.39806e-90	8.47121e-91	3.91317e-91	2.13243e-90	8.161e-90	1.4429e-89	2.01355e-89	2.46524e-89	1.13726e-88	3.15145e-89	3.395e-89	3.50115e-89	3.73979e-89	3.75247e-89	3.11011e-89	3.03357e-89	2.86353e-89	2.33095e-89	2.15406e-89	1.80431e-89	1.41209e-89	1.28107e-89	1.00967e-89	8.5245e-90	5.57528e-90	4.66527e-90	2.98112e-90	2.17658e-90	8.33322e-91	
7.5627e-91	2.95028e-90	4.47883e-90	6.76039e-90	1.04904e-89	1.42161e-89	-5.53449e-90	1.49779e-89	1.39674e-89	1.50505e-89	1.52125e-89	1.24075e-89	1.31156e-89	1.2229e-89	9.9195e-90	9.84452e-90	8.594e-90	6.90633e-90	6.59898e-90	5.35152e-90	4.33282e-90	3.13541e-90	2.36339e-90	1.69021e-90	1.04937e-90	3.61266e-91	2.35623e-90	7.72813e-90	1.59771e-89	2.34906e-89	2.79054e-89	3.15145e-89	1.38224e-88	3.63867e-89	3.96225e-89	4.24192e-89	4.07364e-89	3.89826e-89	3.42223e-89	3.17482e-89	2.71394e-89	2.41232e-89	2.09509e-89	1.53992e-89	1.30757e-89	1.12624e-89	9.58732e-90	7.37314e-90	4.97692e-90	3.15952e-90	2.25102e-90	7.32552e-91	
6.9198e-91	2.35327e-90	4.14251e-90	6.51428e-90	8.72392e-90	1.04776e-89	1.33485e-89	-4.84233e-90	1.53703e-89	1.37774e-89	1.29992e-89	1.16686e-89	1.17463e-89	1.10486e-89	9.0989e-90	8.90761e-90	7.86705e-90	6.10258e-90	5.79383e-90	4.71049e-90	3.83886e-90	2.89411e-90	2.09486e-90	1.47295e-90	9.22964e-91	3.06593e-91	1.97357e-90	7.69216e-90	1.43683e-89	2.15717e-89	2.83712e-89	3.395e-89	3.63867e-89	1.466e-88	3.755e-89	4.16993e-89	4.10142e-89	3.62015e-89	3.37422e-89	3.14445e-89	2.63244e-89	2.36883e-89	2.01631e-89	1.56429e-89	1.36127e-89	1.12112e-89	9.34859e-90	6.69313e-90	5.06887e-90	3.24455e-90	2.28444e-90	7.75213e-91	
5.04413e-91	2.40576e-90	4.08934e-90	6.80765e-90	9.45914e-90	1.11485e-89	1.25023e-89	1.50484e-89	-9.79093e-91	1.73015e-89	1.40536e-89	1.20555e-89	1.29371e-89	1.2156e-89	9.91031e-90	9.74125e-90	8.42423e-90	6.52037e-90	6.3173e-90	5.07175e-90	4.06181e-90	3.03833e-90	2.33183e-90	1.57072e-90	1.02137e-90	3.00179e-91	1.94841e-90	7.55037e-90	1.4758e-89	2.22542e-89	2.88325e-89	3.50115e-89	3.96225e-89	3.755e-89	1.53169e-88	4.24841e-89	4.30091e-89	3.93535e-89	3.59268e-89	3.33956e-89	2.80178e-89	2.51605e-89	2.16726e-89	1.66333e-89	1.44557e-89	1.21161e-89	1.01288e-89	7.49531e-90	5.30367e-90	3.50442e-90	2.36648e-90	7.74188e-91	
7.3602e-91	3.04747e-90	5.30075e-90	8.43058e-90	1.15684e-89	1.40648e-89	1.52846e-89	1.56686e-89	1.91067e-89	5.21449e-90	1.96565e-89	1.51415e-89	1.54516e-89	1.48014e-89	1.19957e-89	1.18247e-89	1.02759e-89	7.98853e-90	7.62895e-90	6.22748e-90	5.02558e-90	3.74732e-90	2.79455e-90	1.89986e-90	1.20377e-90	4.15332e-91	2.14689e-90	8.31754e-90	1.58448e-89	2.38386e-89	3.11429e-89	3.73979e-89	4.24192e-89	4.16993e-89	4.24841e-89	1.58595e-88	4.62547e-89	4.23124e-89	3.97391e-89	3.69679e-89	3.07896e-89	2.78983e-89	2.38479e-89	1.81284e-89	1.60739e-89	1.33674e-89	1.12759e-89	8.0867e-90	5.96592e-90	3.86847e-90	2.69987e-90	9.2131e-91	
7.03503e-91	2.93099e-90	5.78043e-90	9.34318e-90	1.20033e-89	1.48188e-89	1.71561e-89	1.67138e-89	1.79649e-89	2.17587e-89	6.39899e-90	1.88217e-89	1.69787e-89	1.57632e-89	1.32539e-89	1.26423e-89	1.10798e-89	8.55031e-90	7.95539e-90	6.72266e-90	5.37087e-90	4.20013e-90	2.94428e-90	2.0047e-90	1.23397e-90	3.73716e-91	1.74522e-90	8.44513e-90	1.47932e-89	2.24814e-89	3.1342e-89	3.75247e-89	4.07364e-89	4.10142e-89	4.30091e-89	4.62547e-89	1.53355e-88	3.89238e-89	3.93035e-89	3.73138e-89	3.00695e-89	2.81086e-89	2.3554e-89	1.80416e-89	1.65357e-89	1.30847e-89	1.12995e-89	7.21849e-90	6.04028e-90	3.83089e-90	2.8408e-90	9.17144e-91	
4.09389e-91	2.85215e-90	4.43282e-90	7.26906e-90	1.05202e-89	1.26191e-89	1.36786e-89	1.38997e-89	1.47176e-89	1.61754e-89	1.75776e-89	2.45027e-90	1.57505e-89	1.32043e-89	1.06194e-89	1.05254e-89	9.19638e-90	7.08066e-90	6.79878e-90	5.49979e-90	4.45813e-90	3.31573e-90	2.44531e-90	1.67427e-90	1.09548e-90	2.44934e-91	1.98078e-90	6.61303e-90	1.48441e-89	2.21292e-89	2.59371e-89	3.11011e-89	3.89826e-89	3.62015e-89	3.93535e-89	4.23124e-89	3.89238e-89	1.34692e-88	3.40633e-89	3.20034e-89	2.82438e-89	2.44149e-89	2.19131e-89	1.57428e-89	1.30361e-89	1.20332e-89	1.02236e-89	8.63764e-90	5.05191e-90	3.3439e-90	2.18204e-90	5.58683e-91	
5.44312e-91	2.51827e-90	4.64841e-90	7.29582e-90	9.86238e-90	1.19276e-89	1.32568e-89	1.31246e-89	1.44656e-89	1.5361e-89	1.4954e-89	1.517e-89	2.93385e-90	1.42473e-89	1.0562e-89	1.00637e-89	8.99375e-90	6.81094e-90	6.49772e-90	5.36428e-90	4.36686e-90	3.30009e-90	2.34705e-90	1.6206e-90	1.01013e-90	3.0802e-91	1.61744e-90	6.74722e-90	1.26234e-89	1.90268e-89	2.50975e-89	3.03357e-89	3.42223e-89	3.37422e-89	3.59268e-89	3.97391e-89	3.93035e-89	3.40633e-89	1.14176e-88	3.02804e-89	2.57401e-89	2.35956e-89	2.0077e-89	1.52772e-89	1.38351e-89	1.15066e-89	9.59624e-90	6.95439e-90	5.10457e-90	3.34366e-90	2.28674e-90	7.37266e-91	
5.66259e-91	2.51079e-90	4.67517e-90	7.13292e-90	9.62174e-90	1.15725e-89	1.26143e-89	1.26901e-89	1.39042e-89	1.50612e-89	1.43378e-89	1.27462e-89	1.47686e-89	1.35677e-90	1.14538e-89	1.0083e-89	8.52402e-90	6.63779e-90	6.26158e-90	5.19852e-90	4.22304e-90	3.15206e-90	2.2541e-90	1.56384e-90	9.63677e-91	2.94376e-91	1.50494e-90	6.49503e-90	1.18313e-89	1.77083e-89	2.36596e-89	2.86353e-89	3.17482e-89	3.14445e-89	3.33956e-89	3.69679e-89	3.73138e-89	3.20034e-89	3.02804e-89	9.95097e-89	2.29766e-89	2.2058e-89	1.87809e-89	1.43493e-89	1.32417e-89	1.07714e-89	9.02469e-90	6.24626e-90	4.86454e-90	3.14971e-90	2.202e-90	7.23863e-91	
3.54517e-91	2.16127e-90	3.67589e-90	5.64584e-90	7.94197e-90	9.50923e-90	1.00943e-89	1.03157e-89	1.12685e-89	1.20536e-89	1.19065e-89	9.86462e-90	1.06513e-89	1.15458e-89	-3.47743e-90	9.24162e-90	7.02837e-90	5.30136e-90	5.1755e-90	4.15401e-90	3.37995e-90	2.43478e-90	1.8204e-90	1.25794e-90	7.9426e-91	2.14265e-91	1.29302e-90	5.16602e-90	1.05099e-89	1.55044e-89	1.9372e-89	2.33095e-89	2.71394e-89	2.63244e-89	2.80178e-89	3.07896e-89	3.00695e-89	2.82438e-89	2.57401e-89	2.29766e-89	8.03521e-89	1.75928e-89	1.56281e-89	1.18325e-89	1.03467e-89	8.92209e-90	7.49254e-90	5.65838e-90	3.91306e-90	2.54558e-90	1.72863e-90	5.20625e-91	
4.12974e-91	1.96437e-90	3.65131e-90	5.60352e-90	7.54503e-90	9.11988e-90	9.95948e-90	1.00842e-89	1.09778e-89	1.18881e-89	1.13219e-89	1.0043e-89	1.01901e-89	9.82348e-90	8.66106e-90	5.22849e-91	7.11198e-90	5.21914e-90	4.88301e-90	4.07995e-90	3.26818e-90	2.46402e-90	1.75376e-90	1.20978e-90	7.37997e-91	2.53075e-91	1.13408e-90	4.93142e-90	9.1948e-90	1.35692e-89	1.79129e-89	2.15406e-89	2.41232e-89	2.36883e-89	2.51605e-89	2.78983e-89	2.81086e-89	2.44149e-89	2.35956e-89	2.2058e-89	1.75928e-89	7.69975e-89	1.39568e-89	1.07613e-89	9.85452e-90	8.0536e-90	6.83455e-90	4.75276e-90	3.64704e-90	2.3564e-90	1.67118e-90	5.585e-91	
3.34275e-91	1.7156e-90	3.03908e-90	4.72486e-90	6.43126e-90	7.75107e-90	8.56287e-90	8.593e-90	9.28979e-90	1.0074e-89	9.54731e-90	8.53634e-90	8.74423e-90	8.11639e-90	6.81112e-90	7.04367e-90	-1.87219e-90	4.7966e-90	4.20276e-90	3.38018e-90	2.75295e-90	2.05783e-90	1.4862e-90	1.00852e-90	6.31391e-91	1.84481e-91	1.0349e-90	4.07088e-90	8.0552e-90	1.18527e-89	1.50288e-89	1.80431e-89	2.09509e-89	2.01631e-89	2.16726e-89	2.38479e-89	2.3554e-89	2.19131e-89	2.0077e-89	1.87809e-89	1.56281e-89	1.39568e-89	6.09661e-89	8.8568e-90	8.08444e-90	6.97941e-90	5.88639e-90	4.43136e-90	3.05977e-90	2.01519e-90	1.38173e-90	4.1921e-91	
2.1235e-91	1.14633e-90	2.19494e-90	3.34629e-90	4.45155e-90	5.34929e-90	6.00158e-90	5.92136e-90	6.37281e-90	6.90662e-90	6.57894e-90	5.80833e-90	5.96692e-90	5.69379e-90	4.56045e-90	4.54998e-90	4.44424e-90	-4.27156e-90	3.38268e-90	2.38025e-90	1.86351e-90	1.39724e-90	1.02111e-90	6.91308e-91	4.36303e-91	1.51923e-91	6.98529e-91	3.16873e-90	5.89875e-90	8.76543e-90	1.16512e-89	1.41209e-89	1.53992e-89	1.56429e-89	1.66333e-89	1.81284e-89	1.80416e-89	1.57428e-89	1.52772e-89	1.43493e-89	1.18325e-89	1.07613e-89	8.8568e-90	4.53453e-89	6.11709e-90	5.32866e-90	4.46885e-90	3.17114e-90	2.42276e-90	1.61073e-90	1.08671e-90	3.79266e-91	
2.9008e-91	1.04111e-90	2.27113e-90	3.31925e-90	4.10922e-90	4.94283e-90	5.75695e-90	5.51301e-90	6.03846e-90	6.53183e-90	6.09946e-90	5.64963e-90	5.64186e-90	5.27753e-90	4.42209e-90	4.17277e-90	3.81443e-90	3.38212e-90	-3.83726e-90	2.68614e-90	1.89471e-90	1.3549e-90	1.00355e-90	6.44876e-91	4.0546e-91	1.60358e-91	5.89953e-91	3.02209e-90	4.86048e-90	7.26772e-90	1.05488e-89	1.28107e-89	1.30757e-89	1.36127e-89	1.44557e-89	1.60739e-89	1.65357e-89	1.30361e-89	1.38351e-89	1.32417e-89	1.03467e-89	9.85452e-90	8.08444e-90	6.11709e-90	3.5599e-89	4.46012e-90	3.92803e-90	2.59641e-90	2.23384e-90	1.5169e-90	1.03929e-90	3.90858e-91	
1.78761e-91	9.79878e-91	1.74684e-90	2.58698e-90	3.52986e-90	4.2069e-90	4.60072e-90	4.53425e-90	4.8797e-90	5.31286e-90	5.12134e-90	4.35076e-90	4.57582e-90	4.38279e-90	3.49029e-90	3.48404e-90	2.93221e-90	2.3455e-90	2.75221e-90	-3.5777e-90	1.84626e-90	1.12886e-90	7.82084e-91	5.50319e-91	3.49647e-91	1.1961e-91	5.74859e-91	2.26048e-90	4.43984e-90	6.48864e-90	8.32155e-90	1.00967e-89	1.12624e-89	1.12112e-89	1.21161e-89	1.33674e-89	1.30847e-89	1.20332e-89	1.15066e-89	1.07714e-89	8.92209e-90	8.0536e-90	6.97941e-90	5.32866e-90	4.46012e-90	2.62293e-89	3.02898e-90	2.54462e-90	1.85561e-90	1.23267e-90	8.05868e-91	2.78608e-91	
1.09524e-91	8.42718e-91	1.62489e-90	2.48199e-90	3.22782e-90	3.89632e-90	4.43914e-90	4.33093e-90	4.54226e-90	4.98855e-90	4.64151e-90	4.22727e-90	4.2913e-90	4.06366e-90	3.32791e-90	3.19218e-90	2.80059e-90	2.09569e-90	2.13543e-90	2.10469e-90	-3.33702e-90	1.39431e-90	8.04877e-91	5.18859e-91	3.33128e-91	9.92085e-92	3.84694e-91	1.8842e-90	3.74146e-90	5.48501e-90	7.12648e-90	8.5245e-90	9.58732e-90	9.34859e-90	1.01288e-89	1.12759e-89	1.12995e-89	1.02236e-89	9.59624e-90	9.02469e-90	7.49254e-90	6.83455e-90	5.88639e-90	4.46885e-90	3.92803e-90	3.02898e-90	1.97318e-89	1.9142e-90	1.51435e-90	1.00137e-90	7.00612e-91	2.1563e-91	
3.78302e-92	6.38222e-91	9.03683e-91	1.42727e-90	2.22305e-90	2.59742e-90	2.68516e-90	2.72077e-90	2.9201e-90	3.18372e-90	3.12529e-90	2.54225e-90	2.72205e-90	2.61958e-90	2.0341e-90	2.05062e-90	1.73817e-90	1.34268e-90	1.3381e-90	1.09873e-90	1.07946e-90	-1.89098e-90	6.08166e-91	3.49442e-91	2.24978e-91	6.85802e-92	4.11004e-91	1.10896e-90	2.97828e-90	4.32573e-90	4.57509e-90	5.57528e-90	7.37314e-90	6.69313e-90	7.49531e-90	8.0867e-90	7.21849e-90	8.63764e-90	6.95439e-90	6.24626e-90	5.65838e-90	4.75276e-90	4.43136e-90	3.17114e-90	2.59641e-90	2.54462e-90	1.9142e-90	1.71391e-89	9.65569e-91	7.18811e-91	4.30705e-91	1.23274e-91	
5.68495e-92	3.94766e-91	8.83414e-91	1.34793e-90	1.74595e-90	2.08055e-90	2.33403e-90	2.2703e-90	2.53407e-90	2.71725e-90	2.57475e-90	2.31103e-90	2.27131e-90	2.12197e-90	1.75021e-90	1.67752e-90	1.49915e-90	1.11332e-90	1.10265e-90	8.66661e-91	7.83397e-91	7.09791e-91	-1.79406e-90	3.59928e-91	2.00436e-91	8.46361e-92	1.56593e-91	1.00693e-90	1.80287e-90	2.76605e-90	3.82266e-90	4.66527e-90	4.97692e-90	5.06887e-90	5.30367e-90	5.96592e-90	6.04028e-90	5.05191e-90	5.10457e-90	4.86454e-90	3.91306e-90	3.64704e-90	3.05977e-90	2.42276e-90	2.23384e-90	1.85561e-90	1.51435e-90	9.65569e-91	1.0927e-89	4.89751e-91	3.85325e-91	1.56686e-91	
5.4624e-92	2.55376e-91	5.30672e-91	8.00604e-91	1.03616e-90	1.23466e-90	1.42682e-90	1.35196e-90	1.45026e-90	1.5858e-90	1.48492e-90	1.3455e-90	1.35057e-90	1.28194e-90	1.02913e-90	9.91675e-91	8.579e-91	6.35417e-91	6.13488e-91	5.20176e-91	4.36798e-91	3.56382e-91	3.43326e-91	-1.688e-90	1.46828e-91	6.16842e-92	1.51259e-91	6.6763e-91	1.19761e-90	1.78556e-90	2.4353e-90	2.98112e-90	3.15952e-90	3.24455e-90	3.50442e-90	3.86847e-90	3.83089e-90	3.3439e-90	3.34366e-90	3.14971e-90	2.54558e-90	2.3564e-90	2.01519e-90	1.61073e-90	1.5169e-90	1.23267e-90	1.00137e-90	7.18811e-91	4.89751e-91	6.94099e-90	2.11021e-91	1.09373e-91	
4.42638e-92	1.7654e-91	4.52495e-91	6.91118e-91	8.36032e-91	1.00524e-90	1.18235e-90	1.13019e-90	1.2534e-90	1.34902e-90	1.22243e-90	1.20759e-90	1.11785e-90	1.02916e-90	8.73495e-91	8.02605e-91	7.27639e-91	5.42625e-91	5.03457e-91	4.36514e-91	3.71545e-91	2.91426e-91	2.31491e-91	1.84826e-91	-1.26839e-90	8.03999e-92	6.84382e-92	4.97477e-91	7.94855e-91	1.22094e-90	1.80396e-90	2.17658e-90	2.25102e-90	2.28444e-90	2.36648e-90	2.69987e-90	2.8408e-90	2.18204e-90	2.28674e-90	2.202e-90	1.72863e-90	1.67118e-90	1.38173e-90	1.08671e-90	1.03929e-90	8.05868e-91	7.00612e-91	4.30705e-91	3.85325e-91	2.11021e-91	4.34026e-90	1.0234e-91	
1.08142e-91	1.19886e-91	1.7466e-91	1.53661e-91	2.77681e-91	3.51374e-91	2.05533e-91	3.21283e-91	2.8884e-91	3.65866e-91	4.12052e-91	1.62099e-91	3.37467e-91	3.23173e-91	2.16312e-91	2.98936e-91	2.08759e-91	2.2081e-91	2.37326e-91	1.53901e-91	1.16904e-91	4.88676e-92	9.38529e-92	4.92525e-92	1.47865e-92	3.90206e-91	1.66594e-91	2.25062e-91	4.49837e-91	5.17059e-91	6.95031e-91	8.33322e-91	7.32552e-91	7.75213e-91	7.74188e-91	9.2131e-91	9.17144e-91	5.58683e-91	7.37266e-91	7.23863e-91	5.20625e-91	5.585e-91	4.1921e-91	3.79266e-91	3.90858e-91	2.78608e-91	2.1563e-91	1.23274e-91	1.56686e-91	1.09373e-91	1.0234e-91	1.21853e-90	


==> anc/JointPromptEnergyCovarianceMatrix_ShapeOnly.txt <==
# The Covariance matrix of the prompt energy spectra of the IBD reaction from 235U and 239Pu fissions. 
# The spectral uncertainty of the measurements is included, while the flux uncertainty is not considered here. 
# The first 26 bins represent 235U spectrum, while the last 26 bins represent 239Pu spectrum. 
1.5813e-90	-6.82611e-92	1.83297e-92	4.02537e-93	-1.42433e-91	-1.86324e-91	-2.62691e-92	-1.75407e-91	-1.25172e-91	-1.43541e-91	-2.40504e-91	4.68857e-92	-1.40729e-91	-1.52272e-91	-4.99833e-92	-1.19067e-91	-3.87172e-92	-8.07369e-92	-1.12703e-91	-4.25591e-92	-3.05601e-92	3.27221e-92	-3.48831e-92	-1.74786e-92	-1.67943e-92	-1.37279e-92	-2.06688e-90	1.15993e-91	1.98046e-92	5.26817e-92	2.42507e-91	2.62024e-91	1.06305e-91	2.29451e-91	1.63191e-91	1.67966e-91	2.418e-91	2.67161e-92	1.33376e-91	1.42599e-91	8.80609e-92	1.00234e-91	6.8787e-92	8.88774e-92	1.11868e-91	4.10296e-92	4.37974e-92	-2.36693e-92	3.70412e-92	1.82526e-92	2.48532e-92	-5.82318e-93	
-6.82611e-92	6.80992e-90	-3.61345e-91	-3.77419e-91	3.86625e-92	-8.6136e-92	-6.02876e-91	-3.25803e-91	-4.74614e-91	-5.41812e-91	-2.73321e-91	-8.55832e-91	-4.16193e-91	-3.49201e-91	-4.57091e-91	-3.15872e-91	-3.8836e-91	-1.82644e-91	-7.28239e-92	-1.74582e-91	-1.51368e-91	-2.52e-91	-5.45093e-92	-3.48845e-92	-9.79638e-93	-1.81972e-93	9.51353e-92	-5.52282e-90	7.3892e-91	7.19273e-91	1.37663e-91	2.25801e-91	6.46021e-91	5.33829e-91	4.78452e-91	3.3767e-91	9.3712e-92	4.87686e-91	6.0644e-92	6.40233e-92	2.94117e-91	6.80763e-92	1.46308e-91	1.4202e-91	-3.10288e-92	8.62419e-92	6.42905e-92	1.22517e-91	4.02371e-93	3.9586e-93	-1.18213e-92	-9.36032e-94	
1.83297e-92	-3.61345e-91	8.71618e-90	-5.20824e-91	-3.86582e-91	-3.68232e-91	-2.12543e-92	-5.76665e-91	-4.29383e-91	-6.08671e-91	-1.02232e-90	8.60868e-92	-6.75309e-91	-7.47328e-91	-2.75885e-91	-6.02767e-91	-2.67683e-91	-3.67389e-91	-5.1841e-91	-2.45322e-91	-2.02358e-91	5.06743e-92	-1.87759e-91	-9.98991e-92	-8.32609e-92	-7.61628e-92	-2.71381e-92	6.18257e-91	-1.19957e-89	1.35022e-90	1.15513e-90	1.00969e-90	8.02161e-91	1.31996e-90	9.14356e-91	7.6744e-91	9.72703e-91	3.29132e-91	3.16744e-91	3.88852e-91	4.00146e-91	3.23934e-91	2.97567e-91	4.21374e-91	3.56642e-91	1.20743e-91	1.74703e-91	-7.72995e-92	1.28927e-91	5.59993e-92	9.32118e-92	-5.30844e-92	
4.02537e-93	-3.77419e-91	-5.20824e-91	1.23663e-89	-1.87028e-90	-8.00793e-91	1.62108e-91	-7.72828e-91	-6.65482e-91	-6.79654e-91	-1.3021e-90	1.41452e-91	-7.45025e-91	-8.0642e-91	-3.34705e-91	-7.5326e-91	-3.91527e-91	-5.22368e-91	-6.56824e-91	-3.24137e-91	-2.78303e-91	3.21804e-92	-2.30723e-91	-1.44896e-91	-1.09019e-91	-1.04509e-91	-1.65693e-92	6.19534e-91	1.30066e-90	-1.42645e-89	2.68701e-90	1.28492e-90	6.40866e-91	1.33573e-90	9.73743e-91	7.456e-91	1.07238e-90	3.83579e-91	3.25137e-91	3.85065e-91	4.35812e-91	3.73128e-91	3.81308e-91	4.82055e-91	4.079e-91	1.69354e-91	2.61758e-91	-4.6211e-92	1.53387e-91	8.70954e-92	1.19587e-91	-7.37575e-92	
-1.42433e-91	3.86625e-92	-3.86582e-91	-1.87028e-90	1.53433e-89	-2.44949e-90	-1.553e-90	-3.70697e-91	-6.34774e-91	-6.66224e-91	-8.79145e-92	-1.38373e-90	-6.68797e-91	-6.36204e-91	-8.75515e-91	-7.01156e-91	-7.78654e-91	-3.9756e-91	-1.61961e-91	-3.45348e-91	-2.77816e-91	-5.15839e-91	-1.58512e-91	-9.69325e-92	-4.90686e-92	-3.5478e-92	2.00174e-91	4.23966e-92	1.08019e-90	2.91389e-90	-1.61465e-89	2.8471e-90	1.75102e-90	1.09914e-90	9.78156e-91	6.78563e-91	2.61644e-91	8.20569e-91	2.29178e-91	3.38741e-91	7.11735e-91	3.17192e-91	4.06646e-91	4.44203e-91	1.3777e-91	2.64641e-91	1.91845e-91	2.37645e-91	1.02993e-91	7.18057e-92	4.23976e-92	-1.57773e-92	
-1.86324e-91	-8.6136e-92	-3.68232e-91	-8.00793e-91	-2.44949e-90	1.82915e-89	-3.98842e-90	-3.5506e-91	-3.20023e-91	-8.91046e-91	-2.8886e-91	-1.85011e-90	-7.60879e-91	-6.4385e-91	-1.01764e-90	-7.97545e-91	-9.98281e-91	-4.62082e-91	-1.51225e-91	-3.96736e-91	-3.56058e-91	-6.49171e-91	-1.62085e-91	-1.10991e-91	-4.91705e-92	-2.75848e-92	2.49267e-91	1.06089e-91	9.54126e-91	1.47853e-90	3.2605e-90	-1.62284e-89	3.52086e-90	1.03452e-90	6.3314e-91	6.80616e-91	3.67819e-91	6.97277e-91	1.51725e-91	2.57734e-91	6.81183e-91	3.0693e-91	3.98495e-91	4.46431e-91	1.22653e-91	2.56591e-91	2.12645e-91	1.91089e-91	7.78146e-92	6.64707e-92	3.5998e-92	-2.48334e-93	
-2.62691e-92	-6.02876e-91	-2.12543e-92	1.62108e-91	-1.553e-90	-3.98842e-90	2.24744e-89	-3.42964e-90	-8.14146e-91	-8.53576e-91	-2.52825e-90	1.85632e-91	-1.11844e-90	-1.03539e-90	-4.50516e-91	-1.1537e-90	-7.21422e-91	-9.54872e-91	-1.0327e-90	-5.70255e-91	-5.24314e-91	2.12207e-93	-3.20696e-91	-2.56921e-91	-1.58308e-91	-1.75007e-91	-3.16353e-93	7.7629e-91	4.60018e-91	3.6368e-91	1.9967e-90	3.82479e-90	-1.71786e-89	2.96632e-90	8.84255e-91	5.39704e-91	1.23124e-90	5.39072e-91	3.05871e-91	1.97675e-91	4.27313e-91	3.14382e-91	5.10496e-91	6.48239e-91	5.03282e-91	2.99103e-91	4.41175e-91	6.38438e-92	1.61983e-91	1.58636e-91	1.34772e-91	-1.41616e-91	
-1.75407e-91	-3.25803e-91	-5.76665e-91	-7.72828e-91	-3.70697e-91	-3.5506e-91	-3.42964e-90	2.28173e-89	-4.63857e-90	-1.26902e-90	-9.0051e-91	-1.60194e-90	-9.00447e-91	-8.8438e-91	-9.25645e-91	-1.08266e-90	-1.1608e-90	-6.32879e-91	-4.67394e-91	-4.8268e-91	-5.19962e-91	-5.13154e-91	-2.34652e-91	-1.64632e-91	-9.65394e-92	-7.39893e-92	1.93553e-91	4.68064e-91	1.44245e-90	1.69713e-90	1.15885e-90	1.00379e-90	3.34722e-90	-1.50844e-89	3.4396e-90	6.58425e-91	4.53989e-91	4.46592e-91	-3.81271e-91	-2.24021e-91	3.8499e-91	1.17824e-91	2.95857e-91	4.58773e-91	3.98816e-92	3.35542e-92	1.79164e-91	-4.22886e-92	1.26298e-92	1.82802e-92	4.96427e-92	-5.17468e-92	
-1.25172e-91	-4.74614e-91	-4.29383e-91	-6.65482e-91	-6.34774e-91	-3.20023e-91	-8.14146e-91	-4.63857e-90	2.24898e-89	-5.02475e-90	-8.30024e-91	-2.85142e-91	-1.0364e-90	-1.0333e-90	-8.62361e-91	-1.17346e-90	-8.71492e-91	-5.97114e-91	-5.65212e-91	-4.16971e-91	-3.25728e-91	-2.64267e-91	-3.27801e-91	-1.4833e-91	-1.34581e-91	-1.15293e-91	1.2697e-91	5.68289e-91	1.01571e-90	1.30526e-90	1.09777e-90	6.02486e-91	1.09113e-90	3.97973e-90	-1.39079e-89	2.67532e-90	1.5662e-91	2.85848e-92	-8.29674e-92	-2.6189e-92	4.32307e-91	1.64894e-91	2.68937e-91	3.75992e-91	1.46421e-91	5.50951e-92	6.01477e-92	-2.00069e-92	1.1e-91	3.43504e-92	9.05648e-92	-9.37137e-92	
-1.43541e-91	-5.41812e-91	-6.08671e-91	-6.79654e-91	-6.66224e-91	-8.91046e-91	-8.53576e-91	-1.26902e-90	-5.02475e-90	2.16586e-89	-4.63672e-90	-6.2997e-91	-2.23419e-91	-6.00662e-91	-5.74213e-91	-8.75684e-91	-7.38638e-91	-6.22384e-91	-4.52181e-91	-3.08126e-91	-2.18865e-91	-2.36339e-91	-2.13094e-91	-1.42127e-91	-1.01294e-91	-9.33959e-92	1.81988e-91	3.41487e-91	6.27108e-91	5.01989e-91	3.68577e-91	4.70562e-91	3.71806e-91	4.21314e-91	2.84565e-90	-1.24781e-89	2.42219e-90	3.17488e-91	1.922e-91	4.69068e-91	3.90769e-91	3.87847e-91	4.29522e-91	3.46969e-91	3.59315e-91	3.14226e-91	2.63065e-91	1.91593e-91	1.71814e-91	1.39276e-91	1.08816e-91	-4.82211e-92	
-2.40504e-91	-2.73321e-91	-1.02232e-90	-1.3021e-90	-8.79145e-92	-2.8886e-91	-2.52825e-90	-9.0051e-91	-8.30024e-91	-4.63672e-90	2.21287e-89	-5.77637e-90	-5.18443e-91	2.40536e-92	-1.20028e-90	-4.87017e-91	-8.56678e-91	-3.50697e-91	1.66958e-91	-2.08168e-91	-6.13577e-92	-6.54391e-91	-5.32391e-92	-4.60794e-92	-9.50183e-93	1.62298e-92	3.29176e-91	-1.51245e-91	8.73967e-91	8.19504e-91	-4.29705e-91	-7.7884e-92	1.00308e-90	-1.01196e-91	-9.61706e-93	2.52539e-90	-1.20583e-89	2.36118e-90	6.56567e-91	5.64633e-91	7.6767e-91	3.9792e-91	3.6746e-91	2.68826e-91	2.79897e-91	4.3497e-91	1.63332e-91	3.43065e-91	1.70959e-91	1.40553e-91	4.72725e-92	6.16783e-92	
4.68857e-92	-8.55832e-91	8.60868e-92	1.41452e-91	-1.38373e-90	-1.85011e-90	1.85632e-91	-1.60194e-90	-2.85142e-91	-6.2997e-91	-5.77637e-90	2.15319e-89	-4.07425e-90	-1.19587e-90	2.27363e-91	-1.17355e-90	-1.42618e-91	-7.6513e-91	-1.10915e-90	-2.53041e-91	-1.67886e-91	6.09763e-91	-3.28647e-91	-1.94801e-91	-1.90567e-91	-2.14047e-91	-9.89008e-92	8.98151e-91	-1.2939e-91	-1.26986e-91	1.06382e-90	1.04611e-90	2.66763e-91	6.97702e-91	1.19757e-92	1.4517e-91	2.60634e-90	-1.04774e-89	2.31133e-90	3.52285e-91	2.4294e-92	3.20623e-91	3.94252e-91	3.0353e-91	4.08337e-91	9.0879e-92	2.3302e-91	-1.28036e-92	1.65998e-91	1.14227e-91	1.69756e-91	-1.89827e-91	
-1.40729e-91	-4.16193e-91	-6.75309e-91	-7.45025e-91	-6.68797e-91	-7.60879e-91	-1.11844e-90	-9.00447e-91	-1.0364e-90	-2.23419e-91	-5.18443e-91	-4.07425e-90	1.74373e-89	-2.86529e-90	-7.48955e-91	-3.83738e-91	-7.07419e-91	-4.03581e-91	-1.71142e-91	-1.58668e-91	-1.42575e-91	-2.29829e-91	-5.07527e-92	-7.13523e-92	-3.64146e-92	-3.93981e-92	1.98918e-91	1.62998e-91	5.93002e-91	4.0544e-91	3.38506e-91	3.79627e-91	3.74844e-91	4.47629e-92	3.06695e-91	-1.42016e-92	2.02115e-91	1.96705e-90	-1.00595e-89	2.26024e-90	5.48476e-91	2.68016e-91	4.15505e-91	2.59903e-91	3.47874e-91	3.03199e-91	2.28788e-91	1.79818e-91	9.25407e-92	1.25827e-91	5.54523e-92	-6.42949e-93	
-1.52272e-91	-3.49201e-91	-7.47328e-91	-8.0642e-91	-6.36204e-91	-6.4385e-91	-1.03539e-90	-8.8438e-91	-1.0333e-90	-6.00662e-91	2.40536e-92	-1.19587e-90	-2.86529e-90	1.60587e-89	-2.68169e-90	-7.85895e-91	-4.87298e-91	-4.54943e-91	-1.39208e-92	-1.64619e-91	-1.03953e-91	-3.30676e-91	2.39084e-92	-5.92866e-92	-1.09002e-93	-9.89241e-93	2.28218e-91	1.75939e-92	5.44011e-91	3.09593e-91	1.87534e-91	2.12477e-91	1.18391e-91	-1.54864e-91	2.2321e-91	3.43469e-91	9.66541e-92	4.11592e-91	2.28693e-90	-1.02379e-89	2.13867e-90	6.22672e-91	3.76008e-91	3.48524e-91	3.93859e-91	4.57217e-91	3.024e-91	3.0233e-91	1.10321e-91	1.64023e-91	4.39113e-92	2.68893e-92	
-4.99833e-92	-4.57091e-91	-2.75885e-91	-3.34705e-91	-8.75515e-91	-1.01764e-90	-4.50516e-91	-9.25645e-91	-8.62361e-91	-5.74213e-91	-1.20028e-90	2.27363e-91	-7.48955e-91	-2.68169e-90	1.46769e-89	-2.34416e-90	-5.53276e-91	-3.50983e-91	-4.60124e-91	-1.53643e-91	-1.36638e-91	9.11078e-92	-1.05859e-91	-7.56537e-92	-5.76266e-92	-7.25276e-92	6.71517e-92	4.36405e-91	3.94259e-91	4.17388e-91	9.06904e-91	8.66845e-91	5.3906e-91	6.08038e-91	5.89965e-91	3.85437e-91	6.47335e-91	2.49485e-91	5.63591e-91	1.84721e-90	-1.11253e-89	1.09263e-90	4.68393e-91	2.51716e-91	3.413e-91	1.72932e-91	2.07058e-91	4.96644e-92	8.17504e-92	7.65196e-92	6.76362e-92	-5.41997e-92	
-1.19067e-91	-3.15872e-91	-6.02767e-91	-7.5326e-91	-7.01156e-91	-7.97545e-91	-1.1537e-90	-1.08266e-90	-1.17346e-90	-8.75684e-91	-4.87017e-91	-1.17355e-90	-3.83738e-91	-7.85895e-91	-2.34416e-90	1.54322e-89	-1.53213e-90	-4.70495e-91	-7.82042e-92	-2.03576e-91	-9.38538e-92	-2.45612e-91	5.75634e-94	-3.6542e-92	6.45371e-93	-7.24263e-94	1.58571e-91	2.18778e-92	3.55037e-91	2.56955e-91	1.83574e-91	2.18042e-91	1.60329e-91	-3.58631e-92	1.84578e-91	2.05022e-91	4.96647e-92	2.25673e-91	4.00623e-91	7.58716e-91	1.65517e-90	-6.91248e-90	8.05043e-91	2.35189e-91	2.17985e-91	3.03277e-91	1.47864e-91	1.68984e-91	4.64944e-92	8.32402e-92	2.60126e-93	1.80338e-92	
-3.87172e-92	-3.8836e-91	-2.67683e-91	-3.91527e-91	-7.78654e-91	-9.98281e-91	-7.21422e-91	-1.1608e-90	-8.71492e-91	-7.38638e-91	-8.56678e-91	-1.42618e-91	-7.07419e-91	-4.87298e-91	-5.53276e-91	-1.53213e-90	1.26946e-89	-1.16228e-90	-4.72164e-91	-9.01421e-92	-7.30427e-92	9.74206e-92	-8.64445e-92	-4.17009e-92	-3.16788e-92	-4.73931e-92	5.32088e-92	2.38374e-91	9.30376e-92	1.14542e-91	4.04626e-91	4.71017e-91	3.1129e-91	2.45135e-91	2.53232e-91	3.04325e-91	2.79622e-91	3.51644e-91	6.67302e-91	4.90424e-91	5.1237e-91	7.29162e-91	-7.26779e-90	7.55931e-91	4.12368e-91	1.89222e-91	1.88047e-91	1.13721e-91	1.00797e-91	7.40438e-92	4.28933e-92	-3.48028e-92	
-8.07369e-92	-1.82644e-91	-3.67389e-91	-5.22368e-91	-3.9756e-91	-4.62082e-91	-9.54872e-91	-6.32879e-91	-5.97114e-91	-6.22384e-91	-3.50697e-91	-7.6513e-91	-4.03581e-91	-4.54943e-91	-3.50983e-91	-4.70495e-91	-1.16228e-90	9.9935e-90	-7.99064e-91	-1.76198e-91	-5.39675e-92	-1.56247e-91	-2.00737e-92	-1.42709e-93	1.32508e-95	2.42539e-93	1.0485e-91	1.47232e-91	5.71069e-91	6.75731e-91	5.47554e-91	5.55586e-91	8.07117e-91	6.2435e-91	4.22794e-91	3.13057e-91	2.08593e-91	2.01318e-91	1.02464e-91	1.9219e-91	1.95572e-91	1.60045e-91	5.75229e-91	-7.15603e-90	6.45434e-91	1.09246e-91	-4.23394e-93	-6.85308e-93	-1.7269e-92	-1.45167e-92	-3.83664e-93	5.5804e-93	
-1.12703e-91	-7.28239e-92	-5.1841e-91	-6.56824e-91	-1.61961e-91	-1.51225e-91	-1.0327e-90	-4.67394e-91	-5.65212e-91	-4.52181e-91	1.66958e-91	-1.10915e-90	-1.71142e-91	-1.39208e-92	-4.60124e-91	-7.82042e-92	-4.72164e-91	-7.99064e-91	7.9552e-90	-6.21576e-91	-1.41868e-91	-2.47706e-91	1.42467e-93	3.50525e-92	2.80673e-92	3.59696e-92	1.70444e-91	-9.1685e-92	5.86114e-91	5.86224e-91	1.22787e-91	1.79112e-91	5.41471e-91	2.36355e-91	3.22712e-91	2.78613e-91	-1.89187e-92	2.69695e-91	3.10977e-91	2.94446e-91	3.46752e-91	1.39625e-91	2.2395e-91	6.47838e-91	-6.4109e-90	7.10151e-91	1.78689e-91	1.18051e-91	4.93445e-92	2.33096e-92	-1.27828e-92	4.08822e-92	
-4.25591e-92	-1.74582e-91	-2.45322e-91	-3.24137e-91	-3.45348e-91	-3.96736e-91	-5.70255e-91	-4.8268e-91	-4.16971e-91	-3.08126e-91	-2.08168e-91	-2.53041e-91	-1.58668e-91	-1.64619e-91	-1.53643e-91	-2.03576e-91	-9.01421e-92	-1.76198e-91	-6.21576e-91	5.87732e-90	-4.16419e-91	-1.10008e-91	2.77561e-92	-8.13691e-93	2.24059e-93	-6.6383e-93	7.298e-92	9.10596e-92	2.11182e-91	2.10845e-91	2.65784e-91	2.89983e-91	3.58748e-91	1.23114e-91	1.61694e-91	2.33687e-91	2.29569e-91	1.81474e-91	3.58335e-91	3.61108e-91	2.1906e-91	2.2651e-91	1.42849e-91	1.45251e-91	6.34563e-91	-5.27157e-90	5.22591e-91	1.14849e-91	1.53613e-92	4.48429e-92	1.96855e-92	5.46023e-93	
-3.05601e-92	-1.51368e-91	-2.02358e-91	-2.78303e-91	-2.77816e-91	-3.56058e-91	-5.24314e-91	-5.19962e-91	-3.25728e-91	-2.18865e-91	-6.13577e-92	-1.67886e-91	-1.42575e-91	-1.03953e-91	-1.36638e-91	-9.38538e-92	-7.30427e-92	-5.39675e-92	-1.41868e-91	-4.16419e-91	4.70246e-90	-3.48514e-91	-3.79893e-92	-7.22528e-93	-1.81741e-93	-5.73862e-93	5.86522e-92	3.56028e-92	5.34984e-92	5.34877e-92	6.74684e-92	1.44123e-91	2.12181e-91	-1.15498e-92	4.11725e-92	2.38303e-91	1.93813e-91	2.43764e-91	5.07824e-91	4.82757e-91	2.74477e-91	2.52709e-91	2.10281e-91	7.42294e-92	3.0197e-91	5.7574e-91	-4.61199e-90	3.32393e-91	1.11918e-91	7.17817e-92	3.82584e-92	8.84983e-93	
3.27221e-92	-2.52e-91	5.06743e-92	3.21804e-92	-5.15839e-91	-6.49171e-91	2.12207e-93	-5.13154e-91	-2.64267e-91	-2.36339e-91	-6.54391e-91	6.09763e-91	-2.29829e-91	-3.30676e-91	9.11078e-92	-2.45612e-91	9.74206e-92	-1.56247e-91	-2.47706e-91	-1.10008e-91	-3.48514e-91	4.41241e-90	-2.55183e-91	-6.86653e-92	-2.85668e-92	-5.6987e-92	-4.55327e-92	2.47004e-91	-1.55706e-91	-1.41991e-91	3.52288e-91	3.3258e-91	5.83321e-92	7.54494e-92	2.47404e-92	7.11411e-92	2.30863e-91	5.96448e-92	2.37807e-91	1.96987e-91	3.58896e-92	1.11156e-91	8.10092e-92	3.38654e-92	9.63588e-92	1.12241e-91	4.25858e-91	-2.51265e-90	1.84491e-91	6.18241e-92	3.23761e-92	-4.92309e-92	
-3.48831e-92	-5.45093e-92	-1.87759e-91	-2.30723e-91	-1.58512e-91	-1.62085e-91	-3.20696e-91	-2.34652e-91	-3.27801e-91	-2.13094e-91	-5.32391e-92	-3.28647e-91	-5.07527e-92	2.39084e-92	-1.05859e-91	5.75634e-94	-8.64445e-92	-2.00737e-92	1.42467e-93	2.77561e-92	-3.79893e-92	-2.55183e-91	2.90165e-90	-1.03234e-91	-1.61648e-92	8.6189e-93	5.78414e-92	-3.90253e-92	1.04419e-91	7.5691e-92	2.09524e-92	3.69854e-92	4.85233e-92	-7.39618e-92	8.28074e-92	1.34687e-91	7.98854e-92	1.2053e-91	2.3022e-91	2.07292e-91	1.17587e-91	9.65426e-92	8.85439e-92	3.121e-92	1.26211e-91	8.08156e-92	1.11908e-91	1.92276e-91	-2.18411e-90	1.37988e-91	3.85268e-92	1.60197e-92	
-1.74786e-92	-3.48845e-92	-9.98991e-92	-1.44896e-91	-9.69325e-92	-1.10991e-91	-2.56921e-91	-1.64632e-91	-1.4833e-91	-1.42127e-91	-4.60794e-92	-1.94801e-91	-7.13523e-92	-5.92866e-92	-7.56537e-92	-3.6542e-92	-4.17009e-92	-1.42709e-93	3.50525e-92	-8.13691e-93	-7.22528e-93	-6.86653e-92	-1.03234e-91	1.96641e-90	-3.92793e-92	-6.77069e-93	3.10583e-92	6.93469e-93	1.11075e-91	1.32042e-91	1.00148e-91	1.13072e-91	1.8072e-91	9.40122e-92	9.43442e-92	9.88361e-92	5.88764e-92	8.32728e-92	1.19982e-91	1.16928e-91	8.61017e-92	5.69117e-92	4.09343e-92	2.21646e-92	2.46052e-92	4.86245e-92	3.26805e-92	4.64789e-92	9.23946e-92	-1.85121e-90	5.25564e-92	6.12014e-95	
-1.67943e-92	-9.79638e-93	-8.32609e-92	-1.09019e-91	-4.90686e-92	-4.91705e-92	-1.58308e-91	-9.65394e-92	-1.34581e-91	-1.01294e-91	-9.50183e-93	-1.90567e-91	-3.64146e-92	-1.09002e-93	-5.76266e-92	6.45371e-93	-3.16788e-92	1.32508e-95	2.80673e-92	2.24059e-93	-1.81741e-93	-2.85668e-92	-1.61648e-92	-3.92793e-92	1.24639e-90	-1.47605e-92	3.08447e-92	-2.48007e-92	7.94228e-92	8.61515e-92	2.1994e-92	3.0751e-92	8.47792e-92	2.57987e-92	8.43294e-92	9.27989e-92	3.31558e-92	1.24059e-91	1.19067e-91	1.02298e-91	8.39775e-92	4.53815e-92	4.7891e-92	2.58654e-92	3.73769e-92	5.40586e-92	3.83341e-92	4.72749e-92	3.64716e-92	5.89836e-92	-1.35928e-90	-3.28676e-93	
-1.37279e-92	-1.81972e-93	-7.61628e-92	-1.04509e-91	-3.5478e-92	-2.75848e-92	-1.75007e-91	-7.39893e-92	-1.15293e-91	-9.33959e-92	1.62298e-92	-2.14047e-91	-3.93981e-92	-9.89241e-93	-7.25276e-92	-7.24263e-94	-4.73931e-92	2.42539e-93	3.59696e-92	-6.6383e-93	-5.73862e-93	-5.6987e-92	8.6189e-93	-6.77069e-93	-1.47605e-92	2.82857e-91	1.56395e-92	-3.83126e-92	1.69373e-92	-8.24998e-94	-4.02219e-92	-3.83875e-92	-4.64193e-92	-6.96773e-92	-5.74651e-92	-4.06213e-92	-4.04262e-92	-1.13761e-91	-2.27242e-92	-2.91798e-93	-3.62014e-92	-2.54788e-92	-4.68155e-92	-3.01832e-92	-8.58357e-93	-4.95028e-93	-1.64272e-92	-1.72708e-92	-6.37322e-93	7.69699e-93	1.79965e-92	1.60661e-91	
-2.06688e-90	9.51353e-92	-2.71381e-92	-1.65693e-92	2.00174e-91	2.49267e-91	-3.16353e-93	1.93553e-91	1.2697e-91	1.81988e-91	3.29176e-91	-9.89008e-92	1.98918e-91	2.28218e-91	6.71517e-92	1.58571e-91	5.32088e-92	1.0485e-91	1.70444e-91	7.298e-92	5.86522e-92	-4.55327e-92	5.78414e-92	3.10583e-92	3.08447e-92	1.56395e-92	5.07626e-90	-2.47277e-91	-1.5658e-91	-2.89968e-91	-6.09947e-91	-6.38769e-91	-4.80896e-91	-7.53036e-91	-4.89389e-91	-4.87673e-91	-7.29106e-91	-1.30789e-91	-9.79889e-92	-1.63308e-91	-1.76661e-91	-2.28289e-91	-1.52649e-91	-1.80696e-91	-1.13085e-91	3.10647e-92	-5.67862e-92	1.24287e-91	-5.64381e-92	9.03364e-93	-4.90335e-92	8.13402e-93	
1.15993e-91	-5.52282e-90	6.18257e-91	6.19534e-91	4.23966e-92	1.06089e-91	7.7629e-91	4.68064e-91	5.68289e-91	3.41487e-91	-1.51245e-91	8.98151e-91	1.62998e-91	1.75939e-92	4.36405e-91	2.18778e-92	2.38374e-91	1.47232e-91	-9.1685e-92	9.10596e-92	3.56028e-92	2.47004e-91	-3.90253e-92	6.93469e-93	-2.48007e-92	-3.83126e-92	-2.47277e-91	2.13153e-89	-2.7301e-91	-1.80423e-91	3.954e-91	-1.94018e-91	-1.0729e-90	-7.61936e-91	-1.5972e-90	-1.82896e-90	-1.0394e-90	-2.38019e-90	-2.20315e-90	-1.75674e-90	-1.41466e-90	-1.18094e-90	-1.07047e-90	-6.78194e-91	-6.46445e-91	-8.63612e-91	-4.6813e-91	-8.57993e-91	-2.23911e-91	-2.51985e-91	-1.78507e-92	-1.12821e-91	
1.98046e-92	7.3892e-91	-1.19957e-89	1.30066e-90	1.08019e-90	9.54126e-91	4.60018e-91	1.44245e-90	1.01571e-90	6.27108e-91	8.73967e-91	-1.2939e-91	5.93002e-91	5.44011e-91	3.94259e-91	3.55037e-91	9.30376e-92	5.71069e-91	5.86114e-91	2.11182e-91	5.34984e-92	-1.55706e-91	1.04419e-91	1.11075e-91	7.94228e-92	1.69373e-92	-1.5658e-91	-2.7301e-91	3.41485e-89	5.53142e-91	1.18385e-91	-7.28884e-91	2.25133e-92	-9.23119e-91	-2.13139e-90	-2.90283e-90	-2.73336e-90	-1.98084e-90	-4.3303e-90	-3.75208e-90	-1.89436e-90	-2.32814e-90	-1.60628e-90	-1.37632e-90	-2.14311e-90	-1.57152e-90	-8.25381e-91	-8.64192e-91	-6.23532e-91	-5.98568e-91	-2.15508e-91	-2.12703e-91	
5.26817e-92	7.19273e-91	1.35022e-90	-1.42645e-89	2.91389e-90	1.47853e-90	3.6368e-91	1.69713e-90	1.30526e-90	5.01989e-91	8.19504e-91	-1.26986e-91	4.0544e-91	3.09593e-91	4.17388e-91	2.56955e-91	1.14542e-91	6.75731e-91	5.86224e-91	2.10845e-91	5.34877e-92	-1.41991e-91	7.5691e-92	1.32042e-91	8.61515e-92	-8.24998e-94	-2.89968e-91	-1.80423e-91	5.53142e-91	5.16153e-89	-1.68049e-90	-1.51263e-90	-1.14095e-91	-1.37352e-90	-3.22728e-90	-4.20669e-90	-3.99693e-90	-2.99642e-90	-6.08203e-90	-5.22325e-90	-2.72979e-90	-3.36377e-90	-2.37038e-90	-1.93934e-90	-2.91883e-90	-2.20633e-90	-1.19141e-90	-1.26909e-90	-8.35655e-91	-8.31656e-91	-2.87434e-91	-3.20389e-91	
2.42507e-91	1.37663e-91	1.15513e-90	2.68701e-90	-1.61465e-89	3.2605e-90	1.9967e-90	1.15885e-90	1.09777e-90	3.68577e-91	-4.29705e-91	1.06382e-90	3.38506e-91	1.87534e-91	9.06904e-91	1.83574e-91	4.04626e-91	5.47554e-91	1.22787e-91	2.65784e-91	6.74684e-92	3.52288e-91	2.09524e-92	1.00148e-91	2.1994e-92	-4.02219e-92	-6.09947e-91	3.954e-91	1.18385e-91	-1.68049e-90	6.6558e-89	-3.41878e-90	-3.33787e-90	-2.31171e-90	-4.61935e-90	-5.30906e-90	-3.4411e-90	-6.53298e-90	-6.47711e-90	-5.22517e-90	-3.92643e-90	-3.66729e-90	-3.18479e-90	-2.08996e-90	-2.15981e-90	-2.42588e-90	-1.32534e-90	-2.30509e-90	-7.5437e-91	-7.87257e-91	-1.60339e-91	-2.99467e-91	
2.62024e-91	2.25801e-91	1.00969e-90	1.28492e-90	2.8471e-90	-1.62284e-89	3.82479e-90	1.00379e-90	6.02486e-91	4.70562e-91	-7.7884e-92	1.04611e-90	3.79627e-91	2.12477e-91	8.66845e-91	2.18042e-91	4.71017e-91	5.55586e-91	1.79112e-91	2.89983e-91	1.44123e-91	3.3258e-91	3.69854e-92	1.13072e-91	3.0751e-92	-3.83875e-92	-6.38769e-91	-1.94018e-91	-7.28884e-91	-1.51263e-90	-3.41878e-90	8.06345e-89	-6.82705e-90	-4.04802e-90	-5.72333e-90	-6.64143e-90	-5.00253e-90	-7.89739e-90	-6.69858e-90	-5.36998e-90	-4.53034e-90	-4.18915e-90	-3.74404e-90	-2.38113e-90	-2.04341e-90	-2.3269e-90	-1.49913e-90	-2.2903e-90	-7.68781e-91	-7.15088e-91	-2.09329e-91	-2.7644e-91	
1.06305e-91	6.46021e-91	8.02161e-91	6.40866e-91	1.75102e-90	3.52086e-90	-1.71786e-89	3.34722e-90	1.09113e-90	3.71806e-91	1.00308e-90	2.66763e-91	3.74844e-91	1.18391e-91	5.3906e-91	1.60329e-91	3.1129e-91	8.07117e-91	5.41471e-91	3.58748e-91	2.12181e-91	5.83321e-92	4.85233e-92	1.8072e-91	8.47792e-92	-4.64193e-92	-4.80896e-91	-1.0729e-90	2.25133e-92	-1.14095e-91	-3.33787e-90	-6.82705e-90	9.5736e-89	-6.78687e-90	-6.98419e-90	-7.98748e-90	-7.95586e-90	-5.68731e-90	-8.47562e-90	-7.35864e-90	-4.71077e-90	-5.33362e-90	-3.96848e-90	-3.45455e-90	-3.97759e-90	-2.99915e-90	-1.84698e-90	-1.66466e-90	-1.2266e-90	-1.08675e-90	-4.5051e-91	-4.67898e-91	
2.29451e-91	5.33829e-91	1.31996e-90	1.33573e-90	1.09914e-90	1.03452e-90	2.96632e-90	-1.50844e-89	3.97973e-90	4.21314e-91	-1.01196e-91	6.97702e-91	4.47629e-92	-1.54864e-91	6.08038e-91	-3.58631e-92	2.45135e-91	6.2435e-91	2.36355e-91	1.23114e-91	-1.15498e-92	7.54494e-92	-7.39618e-92	9.40122e-92	2.57987e-92	-6.96773e-92	-7.53036e-91	-7.61936e-91	-9.23119e-91	-1.37352e-90	-2.31171e-90	-4.04802e-90	-6.78687e-90	1.04483e-88	-9.08958e-90	-8.82067e-90	-7.71864e-90	-8.73396e-90	-9.46396e-90	-8.03341e-90	-5.67606e-90	-5.92822e-90	-4.87637e-90	-3.25291e-90	-3.58981e-90	-3.21314e-90	-2.13075e-90	-2.4911e-90	-1.15207e-90	-1.05346e-90	-4.03871e-91	-4.35995e-91	
1.63191e-91	4.78452e-91	9.14356e-91	9.73743e-91	9.78156e-91	6.3314e-91	8.84255e-91	3.4396e-90	-1.39079e-89	2.84565e-90	-9.61706e-93	1.19757e-92	3.06695e-91	2.2321e-91	5.89965e-91	1.84578e-91	2.53232e-91	4.22794e-91	3.22712e-91	1.61694e-91	4.11725e-92	2.47404e-92	8.28074e-92	9.43442e-92	8.43294e-92	-5.74651e-92	-4.89389e-91	-1.5972e-90	-2.13139e-90	-3.22728e-90	-4.61935e-90	-5.72333e-90	-6.98419e-90	-9.08958e-90	1.04683e-88	-1.04497e-89	-8.87818e-90	-7.34665e-90	-7.44031e-90	-6.59689e-90	-5.22079e-90	-5.47881e-90	-4.34328e-90	-3.14757e-90	-2.86125e-90	-2.1815e-90	-1.70427e-90	-1.40596e-90	-1.07624e-90	-6.8153e-91	-4.80082e-91	-3.57022e-91	
1.67966e-91	3.3767e-91	7.6744e-91	7.456e-91	6.78563e-91	6.80616e-91	5.39704e-91	6.58425e-91	2.67532e-90	-1.24781e-89	2.52539e-90	1.4517e-91	-1.42016e-92	3.43469e-91	3.85437e-91	2.05022e-91	3.04325e-91	3.13057e-91	2.78613e-91	2.33687e-91	2.38303e-91	7.11411e-92	1.34687e-91	9.88361e-92	9.27989e-92	-4.06213e-92	-4.87673e-91	-1.82896e-90	-2.90283e-90	-4.20669e-90	-5.30906e-90	-6.64143e-90	-7.98748e-90	-8.82067e-90	-1.04497e-89	1.03071e-88	-9.48032e-90	-7.55607e-90	-6.05603e-90	-5.40241e-90	-4.72607e-90	-4.78485e-90	-3.94617e-90	-3.06709e-90	-2.25267e-90	-1.69499e-90	-1.33101e-90	-1.21891e-90	-8.1118e-91	-5.12739e-91	-3.53343e-91	-2.85634e-91	
2.418e-91	9.3712e-92	9.72703e-91	1.07238e-90	2.61644e-91	3.67819e-91	1.23124e-90	4.53989e-91	1.5662e-91	2.42219e-90	-1.20583e-89	2.60634e-90	2.02115e-91	9.66541e-92	6.47335e-91	4.96647e-92	2.79622e-91	2.08593e-91	-1.89187e-92	2.29569e-91	1.93813e-91	2.30863e-91	7.98854e-92	5.88764e-92	3.31558e-92	-4.04262e-92	-7.29106e-91	-1.0394e-90	-2.73336e-90	-3.99693e-90	-3.4411e-90	-5.00253e-90	-7.95586e-90	-7.71864e-90	-8.87818e-90	-9.48032e-90	9.9854e-89	-1.04171e-89	-6.8249e-90	-5.16166e-90	-5.13637e-90	-4.31165e-90	-3.96392e-90	-2.87656e-90	-1.87239e-90	-2.17425e-90	-1.21331e-90	-2.31732e-90	-6.75608e-91	-6.26934e-91	-1.21e-91	-2.59341e-91	
2.67161e-92	4.87686e-91	3.29132e-91	3.83579e-91	8.20569e-91	6.97277e-91	5.39072e-91	4.46592e-91	2.85848e-92	3.17488e-91	2.36118e-90	-1.04774e-89	1.96705e-90	4.11592e-91	2.49485e-91	2.25673e-91	3.51644e-91	2.01318e-91	2.69695e-91	1.81474e-91	2.43764e-91	5.96448e-92	1.2053e-91	8.32728e-92	1.24059e-91	-1.13761e-91	-1.30789e-91	-2.38019e-90	-1.98084e-90	-2.99642e-90	-6.53298e-90	-7.89739e-90	-5.68731e-90	-8.73396e-90	-7.34665e-90	-7.55607e-90	-1.04171e-89	9.24771e-89	-5.62954e-90	-4.91926e-90	-2.97816e-90	-4.27659e-90	-2.50167e-90	-2.94346e-90	-2.91422e-90	-9.84352e-91	-8.24722e-91	7.03581e-91	-8.64036e-91	-4.05584e-91	-5.06652e-91	-4.36179e-91	
1.33376e-91	6.0644e-92	3.16744e-91	3.25137e-91	2.29178e-91	1.51725e-91	3.05871e-91	-3.81271e-91	-8.29674e-92	1.922e-91	6.56567e-91	2.31133e-90	-1.00595e-89	2.28693e-90	5.63591e-91	4.00623e-91	6.67302e-91	1.02464e-91	3.10977e-91	3.58335e-91	5.07824e-91	2.37807e-91	2.3022e-91	1.19982e-91	1.19067e-91	-2.27242e-92	-9.79889e-92	-2.20315e-90	-4.3303e-90	-6.08203e-90	-6.47711e-90	-6.69858e-90	-8.47562e-90	-9.46396e-90	-7.44031e-90	-6.05603e-90	-6.8249e-90	-5.62954e-90	8.05327e-89	-2.04817e-90	-2.57721e-90	-2.285e-90	-2.09332e-90	-1.84077e-90	-8.0174e-93	4.42149e-91	-3.43236e-91	4.21621e-91	-1.82778e-91	2.38518e-91	-2.23947e-91	-5.8026e-92	
1.42599e-91	6.40233e-92	3.88852e-91	3.85065e-91	3.38741e-91	2.57734e-91	1.97675e-91	-2.24021e-91	-2.6189e-92	4.69068e-91	5.64633e-91	3.52285e-91	2.26024e-90	-1.02379e-89	1.84721e-90	7.58716e-91	4.90424e-91	1.9219e-91	2.94446e-91	3.61108e-91	4.82757e-91	1.96987e-91	2.07292e-91	1.16928e-91	1.02298e-91	-2.91798e-93	-1.63308e-91	-1.75674e-90	-3.75208e-90	-5.22325e-90	-5.22517e-90	-5.36998e-90	-7.35864e-90	-8.03341e-90	-6.59689e-90	-5.40241e-90	-5.16166e-90	-4.91926e-90	-2.04817e-90	6.96823e-89	-3.3769e-90	-2.04694e-90	-1.83485e-90	-1.53053e-90	2.09306e-91	2.75937e-91	-2.49252e-91	-1.39585e-92	-6.42733e-92	1.88322e-91	-1.0592e-91	-2.21335e-92	
8.80609e-92	2.94117e-91	4.00146e-91	4.35812e-91	7.11735e-91	6.81183e-91	4.27313e-91	3.8499e-91	4.32307e-91	3.90769e-91	7.6767e-91	2.4294e-92	5.48476e-91	2.13867e-90	-1.11253e-89	1.65517e-90	5.1237e-91	1.95572e-91	3.46752e-91	2.1906e-91	2.74477e-91	3.58896e-92	1.17587e-91	8.61017e-92	8.39775e-92	-3.62014e-92	-1.76661e-91	-1.41466e-90	-1.89436e-90	-2.72979e-90	-3.92643e-90	-4.53034e-90	-4.71077e-90	-5.67606e-90	-5.22079e-90	-4.72607e-90	-5.13637e-90	-2.97816e-90	-2.57721e-90	-3.3769e-90	5.86029e-89	-2.92462e-90	-1.83683e-90	-1.54185e-90	-1.04601e-90	-3.90161e-91	-4.25734e-91	-1.55223e-92	-3.05353e-91	-1.23448e-91	-1.85117e-91	-1.74234e-91	
1.00234e-91	6.80763e-92	3.23934e-91	3.73128e-91	3.17192e-91	3.0693e-91	3.14382e-91	1.17824e-91	1.64894e-91	3.87847e-91	3.9792e-91	3.20623e-91	2.68016e-91	6.22672e-91	1.09263e-90	-6.91248e-90	7.29162e-91	1.60045e-91	1.39625e-91	2.2651e-91	2.52709e-91	1.11156e-91	9.65426e-92	5.69117e-92	4.53815e-92	-2.54788e-92	-2.28289e-91	-1.18094e-90	-2.32814e-90	-3.36377e-90	-3.66729e-90	-4.18915e-90	-5.33362e-90	-5.92822e-90	-5.47881e-90	-4.78485e-90	-4.31165e-90	-4.27659e-90	-2.285e-90	-2.04694e-90	-2.92462e-90	5.86694e-89	-2.08401e-90	-1.53463e-90	-5.60312e-91	-4.46315e-91	-4.305e-91	-4.21388e-91	-2.28476e-91	-7.90376e-92	-9.73595e-92	-1.03185e-91	
6.8787e-92	1.46308e-91	2.97567e-91	3.81308e-91	4.06646e-91	3.98495e-91	5.10496e-91	2.95857e-91	2.68937e-91	4.29522e-91	3.6746e-91	3.94252e-91	4.15505e-91	3.76008e-91	4.68393e-91	8.05043e-91	-7.26779e-90	5.75229e-91	2.2395e-91	1.42849e-91	2.10281e-91	8.10092e-92	8.85439e-92	4.09343e-92	4.7891e-92	-4.68155e-92	-1.52649e-91	-1.07047e-90	-1.60628e-90	-2.37038e-90	-3.18479e-90	-3.74404e-90	-3.96848e-90	-4.87637e-90	-4.34328e-90	-3.94617e-90	-3.96392e-90	-2.50167e-90	-2.09332e-90	-1.83485e-90	-1.83683e-90	-2.08401e-90	4.7706e-89	-1.59863e-90	-8.30628e-91	-3.09192e-91	-3.01109e-91	-1.67364e-92	-2.43952e-91	-7.9552e-92	-1.18101e-91	-1.49767e-91	
8.88774e-92	1.4202e-91	4.21374e-91	4.82055e-91	4.44203e-91	4.46431e-91	6.48239e-91	4.58773e-91	3.75992e-91	3.46969e-91	2.68826e-91	3.0353e-91	2.59903e-91	3.48524e-91	2.51716e-91	2.35189e-91	7.55931e-91	-7.15603e-90	6.47838e-91	1.45251e-91	7.42294e-92	3.38654e-92	3.121e-92	2.21646e-92	2.58654e-92	-3.01832e-92	-1.80696e-91	-6.78194e-91	-1.37632e-90	-1.93934e-90	-2.08996e-90	-2.38113e-90	-3.45455e-90	-3.25291e-90	-3.14757e-90	-3.06709e-90	-2.87656e-90	-2.94346e-90	-1.84077e-90	-1.53053e-90	-1.54185e-90	-1.53463e-90	-1.59863e-90	3.76898e-89	-7.67173e-91	-3.24555e-91	-2.90023e-91	-3.06126e-91	-1.228e-91	-2.25663e-92	-6.11675e-92	-8.10808e-92	
1.11868e-91	-3.10288e-92	3.56642e-91	4.079e-91	1.3777e-91	1.22653e-91	5.03282e-91	3.98816e-92	1.46421e-91	3.59315e-91	2.79897e-91	4.08337e-91	3.47874e-91	3.93859e-91	3.413e-91	2.17985e-91	4.12368e-91	6.45434e-91	-6.4109e-90	6.34563e-91	3.0197e-91	9.63588e-92	1.26211e-91	2.46052e-92	3.73769e-92	-8.58357e-93	-1.13085e-91	-6.46445e-91	-2.14311e-90	-2.91883e-90	-2.15981e-90	-2.04341e-90	-3.97759e-90	-3.58981e-90	-2.86125e-90	-2.25267e-90	-1.87239e-90	-2.91422e-90	-8.0174e-93	2.09306e-91	-1.04601e-90	-5.60312e-91	-8.30628e-91	-7.67173e-91	3.0228e-89	-4.52938e-92	-9.6603e-92	-7.97054e-92	9.09761e-92	2.48201e-91	2.51619e-92	3.6965e-92	
4.10296e-92	8.62419e-92	1.20743e-91	1.69354e-91	2.64641e-91	2.56591e-91	2.99103e-91	3.35542e-92	5.50951e-92	3.14226e-91	4.3497e-91	9.0879e-92	3.03199e-91	4.57217e-91	1.72932e-91	3.03277e-91	1.89222e-91	1.09246e-91	7.10151e-91	-5.27157e-90	5.7574e-91	1.12241e-91	8.08156e-92	4.86245e-92	5.40586e-92	-4.95028e-93	3.10647e-92	-8.63612e-91	-1.57152e-90	-2.20633e-90	-2.42588e-90	-2.3269e-90	-2.99915e-90	-3.21314e-90	-2.1815e-90	-1.69499e-90	-2.17425e-90	-9.84352e-91	4.42149e-91	2.75937e-91	-3.90161e-91	-4.46315e-91	-3.09192e-91	-3.24555e-91	-4.52938e-92	2.28335e-89	-2.59345e-91	4.62537e-91	1.10122e-91	2.36728e-91	-3.6676e-92	1.38385e-92	
4.37974e-92	6.42905e-92	1.74703e-91	2.61758e-91	1.91845e-91	2.12645e-91	4.41175e-91	1.79164e-91	6.01477e-92	2.63065e-91	1.63332e-91	2.3302e-91	2.28788e-91	3.024e-91	2.07058e-91	1.47864e-91	1.88047e-91	-4.23394e-93	1.78689e-91	5.22591e-91	-4.61199e-90	4.25858e-91	1.11908e-91	3.26805e-92	3.83341e-92	-1.64272e-92	-5.67862e-92	-4.6813e-91	-8.25381e-91	-1.19141e-90	-1.32534e-90	-1.49913e-90	-1.84698e-90	-2.13075e-90	-1.70427e-90	-1.33101e-90	-1.21331e-90	-8.24722e-91	-3.43236e-91	-2.49252e-91	-4.25734e-91	-4.305e-91	-3.01109e-91	-2.90023e-91	-9.6603e-92	-2.59345e-91	1.70319e-89	-8.84817e-92	-8.21007e-93	5.38613e-92	1.28701e-93	-4.13815e-92	
-2.36693e-92	1.22517e-91	-7.72995e-92	-4.6211e-92	2.37645e-91	1.91089e-91	6.38438e-92	-4.22886e-92	-2.00069e-92	1.91593e-91	3.43065e-91	-1.28036e-92	1.79818e-91	3.0233e-91	4.96644e-92	1.68984e-91	1.13721e-91	-6.85308e-93	1.18051e-91	1.14849e-91	3.32393e-91	-2.51265e-90	1.92276e-91	4.64789e-92	4.72749e-92	-1.72708e-92	1.24287e-91	-8.57993e-91	-8.64192e-91	-1.26909e-90	-2.30509e-90	-2.2903e-90	-1.66466e-90	-2.4911e-90	-1.40596e-90	-1.21891e-90	-2.31732e-90	7.03581e-91	4.21621e-91	-1.39585e-92	-1.55223e-92	-4.21388e-91	-1.67364e-92	-3.06126e-91	-7.97054e-92	4.62537e-91	-8.84817e-92	1.61044e-89	-1.06088e-91	1.4349e-91	-1.04122e-91	-3.69724e-92	
3.70412e-92	4.02371e-93	1.28927e-91	1.53387e-91	1.02993e-91	7.78146e-92	1.61983e-91	1.26298e-92	1.1e-91	1.71814e-91	1.70959e-91	1.65998e-91	9.25407e-92	1.10321e-91	8.17504e-92	4.64944e-92	1.00797e-91	-1.7269e-92	4.93445e-92	1.53613e-92	1.11918e-91	1.84491e-91	-2.18411e-90	9.23946e-92	3.64716e-92	-6.37322e-93	-5.64381e-92	-2.23911e-91	-6.23532e-91	-8.35655e-91	-7.5437e-91	-7.68781e-91	-1.2266e-90	-1.15207e-90	-1.07624e-90	-8.1118e-91	-6.75608e-91	-8.64036e-91	-1.82778e-91	-6.42733e-92	-3.05353e-91	-2.28476e-91	-2.43952e-91	-1.228e-91	9.09761e-92	1.10122e-91	-8.21007e-93	-1.06088e-91	1.01875e-89	-2.28512e-92	-2.35724e-93	-5.37436e-93	
1.82526e-92	3.9586e-93	5.59993e-92	8.70954e-92	7.18057e-92	6.64707e-92	1.58636e-91	1.82802e-92	3.43504e-92	1.39276e-91	1.40553e-91	1.14227e-91	1.25827e-91	1.64023e-91	7.65196e-92	8.32402e-92	7.40438e-92	-1.45167e-92	2.33096e-92	4.48429e-92	7.17817e-92	6.18241e-92	1.37988e-91	-1.85121e-90	5.89836e-92	7.69699e-93	9.03364e-93	-2.51985e-91	-5.98568e-91	-8.31656e-91	-7.87257e-91	-7.15088e-91	-1.08675e-90	-1.05346e-90	-6.8153e-91	-5.12739e-91	-6.26934e-91	-4.05584e-91	2.38518e-91	1.88322e-91	-1.23448e-91	-7.90376e-92	-7.9552e-92	-2.25663e-92	2.48201e-91	2.36728e-91	5.38613e-92	1.4349e-91	-2.28512e-92	6.71877e-90	-4.46125e-92	2.12475e-92	
2.48532e-92	-1.18213e-92	9.32118e-92	1.19587e-91	4.23976e-92	3.5998e-92	1.34772e-91	4.96427e-92	9.05648e-92	1.08816e-91	4.72725e-92	1.69756e-91	5.54523e-92	4.39113e-92	6.76362e-92	2.60126e-93	4.28933e-92	-3.83664e-93	-1.27828e-92	1.96855e-92	3.82584e-92	3.23761e-92	3.85268e-92	5.25564e-92	-1.35928e-90	1.79965e-92	-4.90335e-92	-1.78507e-92	-2.15508e-91	-2.87434e-91	-1.60339e-91	-2.09329e-91	-4.5051e-91	-4.03871e-91	-4.80082e-91	-3.53343e-91	-1.21e-91	-5.06652e-91	-2.23947e-91	-1.0592e-91	-1.85117e-91	-9.73595e-92	-1.18101e-91	-6.11675e-92	2.51619e-92	-3.6676e-92	1.28701e-93	-1.04122e-91	-2.35724e-93	-4.46125e-92	4.19647e-90	5.33591e-93	
-5.82318e-93	-9.36032e-94	-5.30844e-92	-7.37575e-92	-1.57773e-92	-2.48334e-93	-1.41616e-91	-5.17468e-92	-9.37137e-92	-4.82211e-92	6.16783e-92	-1.89827e-91	-6.42949e-93	2.68893e-92	-5.41997e-92	1.80338e-92	-3.48028e-92	5.5804e-93	4.08822e-92	5.46023e-93	8.84983e-93	-4.92309e-92	1.60197e-92	6.12014e-95	-3.28676e-93	1.60661e-91	8.13402e-93	-1.12821e-91	-2.12703e-91	-3.20389e-91	-2.99467e-91	-2.7644e-91	-4.67898e-91	-4.35995e-91	-3.57022e-91	-2.85634e-91	-2.59341e-91	-4.36179e-91	-5.8026e-92	-2.21335e-92	-1.74234e-91	-1.03185e-91	-1.49767e-91	-8.10808e-92	3.6965e-92	1.38385e-92	-4.13815e-92	-3.69724e-92	-5.37436e-93	2.12475e-92	5.33591e-93	1.01223e-90	


==> anc/JointPromptEnergySpectrum_RateShape.txt <==
# The measurements of the prompt energy spectrum of the IBD reaction from the 235U and 239Pu fissions. 
# The spectral uncertainty and flux uncertainty of the measurements are included here. 
# The prompt energy corresponds to the Daya Bay detector response. 
# The bin width is 0.25 MeV from 1 MeV to 7 MeV. The first bin is 0.7-1 MeV. The last bin is 7-8 MeV.  
# The content in each bin has been divided by the bin width. 
# 235U: 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertanty
0.85	9.1214e-45	0.173976
1.125	3.63848e-44	0.08249
1.375	6.71163e-44	0.0516201
1.625	9.53148e-44	0.0430705
1.875	1.24794e-43	0.0386549
2.125	1.49862e-43	0.036457
2.375	1.64431e-43	0.0369445
2.625	1.77482e-43	0.0346818
2.875	1.84594e-43	0.0341812
3.125	1.76046e-43	0.0362532
3.375	1.57891e-43	0.0393987
3.625	1.53671e-43	0.0387216
3.875	1.46127e-43	0.0380893
4.125	1.29526e-43	0.040531
4.375	1.17827e-43	0.0404453
4.625	1.05316e-43	0.0453605
4.875	9.21651e-44	0.0463585
5.125	8.11794e-44	0.0452018
5.375	6.91513e-44	0.0475892
5.625	5.52746e-44	0.0506642
5.875	3.91954e-44	0.0618968
6.125	3.43205e-44	0.0662128
6.375	2.11887e-44	0.085044
6.625	1.69636e-44	0.0860449
6.875	9.27253e-45	0.123243
7.5	3.20435e-45	0.230518

# 239Pu: 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertanty
0.85	3.82814e-45	0.663012
1.125	3.1474e-44	0.161224
1.375	6.21763e-44	0.105486
1.625	8.96139e-44	0.0894942
1.875	1.05936e-43	0.0890178
2.125	1.1615e-43	0.0918145
2.375	1.3516e-43	0.0869844
2.625	1.38696e-43	0.0872977
2.875	1.25849e-43	0.0983412
3.125	1.28501e-43	0.0980023
3.375	1.36123e-43	0.0909742
3.625	1.06918e-43	0.108548
3.875	7.66473e-44	0.139409
4.125	7.64774e-44	0.130437
4.375	7.59683e-44	0.117996
4.625	6.84e-44	0.128287
4.875	5.98245e-44	0.130517
5.125	4.75104e-44	0.141735
5.375	3.18476e-44	0.187345
5.625	2.30528e-44	0.222162
5.875	2.61237e-44	0.170039
6.125	1.14502e-44	0.361559
6.375	1.3695e-44	0.241373
6.625	5.69021e-45	0.463001
6.875	7.48232e-45	0.278433
7.5	1.09632e-45	1.00689


==> anc/JointPromptEnergySpectrum_ShapeOnly.txt <==
# The measurements of the prompt energy spectrum of the IBD reaction from the 235U and 239Pu fissions. 
# The spectral uncertainty of the measurements is included, while the flux uncertainty is not considered here. 
# The prompt energy corresponds to the Daya Bay detector response. 
# The bin width is 0.25 MeV from 1 MeV to 7 MeV. The first bin is 0.7-1 MeV. The last bin is 7-8 MeV.  
# The content in each bin has been divided by the bin width. 
# 235U: 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertanty
0.85	9.02948e-45	0.139266
1.125	3.68519e-44	0.0708128
1.375	6.71269e-44	0.0439811
1.625	9.53028e-44	0.036899
1.875	1.24794e-43	0.031388
2.125	1.49859e-43	0.0285391
2.375	1.64428e-43	0.0288315
2.625	1.77502e-43	0.0269109
2.875	1.84625e-43	0.0256864
3.125	1.76036e-43	0.0264371
3.375	1.57892e-43	0.0297933
3.625	1.53694e-43	0.0301915
3.875	1.46127e-43	0.0285764
4.125	1.29524e-43	0.030939
4.375	1.17864e-43	0.0325039
4.625	1.05306e-43	0.0373045
4.875	9.21612e-44	0.03866
5.125	8.11909e-44	0.038936
5.375	6.91397e-44	0.0407941
5.625	5.52666e-44	0.0438659
5.875	3.91746e-44	0.055355
6.125	3.4303e-44	0.0612358
6.375	2.11613e-44	0.080497
6.625	1.69516e-44	0.082723
6.875	9.25984e-45	0.120565
7.5	3.16981e-45	0.167784

# 239Pu: 
# Bin_Center[MeV]	Sigma[cm^2/fission/MeV]	Relative_Uncertanty
0.85	3.71237e-45	0.606904
1.125	3.20444e-44	0.144077
1.375	6.21897e-44	0.0939652
1.625	8.9519e-44	0.0802553
1.875	1.05801e-43	0.0771103
2.125	1.16006e-43	0.0774067
2.375	1.35081e-43	0.0724343
2.625	1.38662e-43	0.0737166
2.875	1.25792e-43	0.0813361
3.125	1.28369e-43	0.0790875
3.375	1.36059e-43	0.0734441
3.625	1.06894e-43	0.0899628
3.875	7.65885e-44	0.117172
4.125	7.64447e-44	0.109199
4.375	7.59528e-44	0.100789
4.625	6.83382e-44	0.112084
4.875	5.97815e-44	0.115537
5.125	4.75029e-44	0.129238
5.375	3.18032e-44	0.172875
5.625	2.30334e-44	0.207457
5.875	2.60729e-44	0.158286
6.125	1.14149e-44	0.35156
6.375	1.36442e-44	0.233929
6.625	5.66879e-45	0.457251
6.875	7.45855e-45	0.274655
7.5	1.06429e-45	0.945323

